EcoSearch: A Constant-Delay Best-First Search Algorithm for Program Synthesis

Many approaches to program synthesis perform a combinatorial search within a large space of programs to find one that satisfies a given specification. To tame the search space blowup, previous works introduced probabilistic and neural approaches to guide this combinatorial search by inducing heuristic cost functions. Best-first search algorithms ensure to search in the exact order induced by the cost function, significantly reducing the portion of the program space to be explored. A key limitation of existing best-first search algorithms is that they slow down over time: the delay between outputting successive programs grows with the number of programs already generated. We ask whether best-first search algorithms with constant delay exist. We design Eco Search, a new best-first bottom-up search algorithm. It combines the cost tuple representation of Bee Search with the per non-terminal data structures of Heap Search, thanks to a new frugal expansion strategy, and it uses bucket queues instead of priority queues, which is possible because the costs stored in each queue always lie in a window of constant width. We prove that Eco Search is the first constant-delay best-first search algorithm for pre-generation cost functions. Experimentally, we evaluate Eco Search on two classic program-synthesis benchmarks (DeepCoder and FlashFill) and observe that Eco Search solves 12% to 70% more tasks than its predecessors, and reaches the number of tasks they solve 1.6 to 3.2 times faster. This shows that constant delay can be achieved for best-first search in program synthesis, and that it makes a difference in practice.

==> anc/lean/EcoSearch.lean <==
import EcoSearch.Basic
import EcoSearch.MinCost
import EcoSearch.ObsEquiv
import EcoSearch.CostGap
import EcoSearch.HeapSearch
import EcoSearch.Eco.Memory
import EcoSearch.Summary


==> anc/lean/EcoSearch/Basic.lean <==
import Mathlib.Data.Real.Archimedean
import Mathlib.Data.Set.Card
import Mathlib.Data.Set.Finite.List
import Mathlib.Data.List.Sections
import Mathlib.Data.Fintype.Basic
import Mathlib.Data.Finset.Max
import Mathlib.Data.Set.Finite.Lemmas
import Mathlib.Data.Finite.Prod
import Mathlib.Algebra.Order.BigOperators.Group.List
import Mathlib.Algebra.BigOperators.Group.List.Basic
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.Positivity
import Mathlib.Tactic.Ring
import Mathlib.Order.Interval.Set.Basic
import Mathlib.Algebra.Order.Floor.Semiring

/-!
# Grammars, programs and pre-generation costs

This file fixes the setting of Section 2 of the paper.

* A grammar has finitely many non-terminals `N` and derivation rules `R`. A rule `r` has a
  left-hand side `lhs r`, a list of argument non-terminals `args r`
  (a terminal rule `X → a` has no arguments) and a positive cost `cost r`.
* Programs are derivation trees: a node is labelled by the rule used at that node. This makes the
  grammar deterministic in the sense of the paper: a program determines its rules.
* `Derives G X p` says that `p` is a program generated from the non-terminal `X`.
* The cost of a program is the sum of the costs of its rules (pre-generation cost function).

We prove the two consequences stated in Section 2.2:
every program costs at least its size times the smallest rule cost, so there are finitely many
programs below any bound (`finite_cost_le`), and a program costs strictly more than each of its
sub-programs (`cost_child_lt`).

Finally, `IsNth S ℓ c` says that `c` is the `ℓ`-th smallest element (from `0`) of a set of reals
`S`. With `S` the set of costs of programs from `X`, this is the paper's `c_X^ℓ`.
-/

namespace EcoSearch

/-- A grammar with non-terminals `N`, rules `R` and positive rule costs. -/
structure Grammar (N R : Type) where
  lhs : R → N
  args : R → List N
  cost : R → ℝ
  cost_pos : ∀ r, 0 < cost r

/-- Programs are derivation trees whose nodes are labelled by rules. -/
inductive Prog (R : Type) where
  | node : R → List (Prog R) → Prog R

variable {N R : Type}

namespace Prog

/-- The rule at the root. -/
def rule : Prog R → R
  | node r _ => r

/-- The list of arguments (sub-programs at the root). -/
def children : Prog R → List (Prog R)
  | node _ ts => ts

/-- Number of nodes. -/
def size : Prog R → ℕ
  | node _ ts => 1 + (ts.map size).sum

/-- The cost of a program: the sum of the costs of its rules. -/
def cost (G : Grammar N R) : Prog R → ℝ
  | node r ts => G.cost r + (ts.map (cost G)).sum

@[simp] theorem size_node (r : R) (ts : List (Prog R)) :
    (node r ts).size = 1 + (ts.map size).sum := by
  simp [size]

@[simp] theorem cost_node (G : Grammar N R) (r : R) (ts : List (Prog R)) :
    (node r ts).cost G = G.cost r + (ts.map (cost G)).sum := by
  simp [cost]

@[simp] theorem rule_node (r : R) (ts : List (Prog R)) : (node r ts).rule = r := rfl

@[simp] theorem children_node (r : R) (ts : List (Prog R)) : (node r ts).children = ts := rfl

theorem node_injective {r r' : R} {ts ts' : List (Prog R)} :
    node r ts = node r' ts' ↔ r = r' ∧ ts = ts' := by
  constructor
  · intro h; cases h; exact ⟨rfl, rfl⟩
  · rintro ⟨rfl, rfl⟩; rfl

/-- Induction principle for programs, with the induction hypothesis for all children. -/
@[elab_as_elim]
theorem induction {motive : Prog R → Prop}
    (h : ∀ r ts, (∀ t ∈ ts, motive t) → motive (node r ts)) : ∀ p, motive p := by
  intro p
  induction p using Prog.rec (motive_2 := fun ts => ∀ t ∈ ts, motive t) with
  | node r ts ih => exact h r ts ih
  | nil => rename_i u hu; simp at hu
  | cons t ts iht ihts =>
    rename_i u hu
    rcases List.mem_cons.1 hu with rfl | hu
    · exact iht
    · exact ihts u hu

end Prog

/-- `Derives G X p`: the program `p` is generated from the non-terminal `X`. -/
inductive Derives (G : Grammar N R) : N → Prog R → Prop
  | node (r : R) (ts : List (Prog R)) (hlen : ts.length = (G.args r).length)
      (h : ∀ q ∈ (G.args r).zip ts, Derives G q.1 q.2) :
      Derives G (G.lhs r) (.node r ts)

section Derives

variable {G : Grammar N R}

theorem derives_node_iff {X : N} {r : R} {ts : List (Prog R)} :
    Derives G X (.node r ts) ↔
      G.lhs r = X ∧ ts.length = (G.args r).length ∧
        ∀ q ∈ (G.args r).zip ts, Derives G q.1 q.2 := by
  constructor
  · intro h
    cases h with
    | node _ _ hlen h => exact ⟨rfl, hlen, h⟩
  · rintro ⟨rfl, hlen, h⟩
    exact Derives.node r ts hlen h

/-- Each argument of a program from `X` is a program from the corresponding non-terminal. -/
theorem Derives.child {X : N} {r : R} {ts : List (Prog R)} (h : Derives G X (.node r ts))
    (i : ℕ) (hi : i < ts.length) :
    ∃ hi' : i < (G.args r).length, Derives G ((G.args r)[i]) ts[i] := by
  rw [derives_node_iff] at h
  obtain ⟨-, hlen, h⟩ := h
  have hi' : i < (G.args r).length := hlen ▸ hi
  refine ⟨hi', ?_⟩
  have hmem : ((G.args r)[i], ts[i]) ∈ (G.args r).zip ts := by
    have : i < ((G.args r).zip ts).length := by simp [List.length_zip, hlen, hi']
    have h2 := List.getElem_mem this
    simpa [List.getElem_zip] using h2
  exact h _ hmem

theorem Derives.lhs_eq {X : N} {p : Prog R} (h : Derives G X p) : G.lhs p.rule = X := by
  cases h; rfl

end Derives

/-! ### Costs -/

section Cost

variable (G : Grammar N R)

theorem Prog.cost_nonneg_aux : ∀ p : Prog R, 0 < p.cost G := by
  intro p
  induction p using Prog.induction with
  | h r ts ih =>
    rw [Prog.cost_node]
    have h1 := G.cost_pos r
    have h2 : 0 ≤ (ts.map (Prog.cost G)).sum :=
      List.sum_nonneg (by
        intro x hx
        obtain ⟨t, ht, rfl⟩ := List.mem_map.1 hx
        exact (ih t ht).le)
    linarith

/-- Every program has positive cost. -/
theorem Prog.cost_pos (p : Prog R) : 0 < p.cost G := Prog.cost_nonneg_aux G p

/-- Second consequence of Section 2.2: a program costs strictly more than each of its
arguments. -/
theorem Prog.cost_child_lt {r : R} {ts : List (Prog R)} {t : Prog R} (ht : t ∈ ts) :
    t.cost G < (Prog.node r ts).cost G := by
  rw [Prog.cost_node]
  have h1 := G.cost_pos r
  have h2 : t.cost G ≤ (ts.map (Prog.cost G)).sum :=
    List.single_le_sum (fun x hx => by
      obtain ⟨u, -, rfl⟩ := List.mem_map.1 hx
      exact (Prog.cost_pos G u).le) _ (List.mem_map_of_mem ht)
  linarith

/-- First consequence of Section 2.2: if every rule costs at least `δ`, then every program
costs at least `δ` times its size. -/
theorem Prog.cost_ge_size {δ : ℝ} (hδ : ∀ r, δ ≤ G.cost r) (hδ0 : 0 ≤ δ) :
    ∀ p : Prog R, δ * p.size ≤ p.cost G := by
  intro p
  induction p using Prog.induction with
  | h r ts ih =>
    rw [Prog.cost_node, Prog.size_node]
    have hl : ∀ us : List (Prog R), (∀ t ∈ us, δ * t.size ≤ t.cost G) →
        δ * ((us.map Prog.size).sum : ℝ) ≤ (us.map (Prog.cost G)).sum := by
      intro us
      induction us with
      | nil => simp
      | cons u us ihu =>
        intro h
        simp only [List.map_cons, List.sum_cons, Nat.cast_add]
        have := h u (by simp)
        have := ihu (fun t ht => h t (by simp [ht]))
        linarith
    have := hl ts ih
    push_cast
    nlinarith [hδ r]

end Cost

/-! ### Finitely many programs below any bound -/

section Finite

theorem finite_lists_of_finite {α : Type} {S : Set α} (hS : S.Finite) (n : ℕ) :
    {l : List α | l.length ≤ n ∧ ∀ x ∈ l, x ∈ S}.Finite := by
  have : Finite S := hS.to_subtype
  have hfin : {l : List S | l.length ≤ n}.Finite := List.finite_length_le S n
  refine (hfin.image (List.map Subtype.val)).subset ?_
  intro l ⟨hlen, hl⟩
  refine ⟨l.attach.map (fun x => ⟨x.1, hl x.1 x.2⟩), by simpa using hlen, ?_⟩
  simp

theorem Prog.finite_size_le [Finite R] (n : ℕ) : {p : Prog R | p.size ≤ n}.Finite := by
  induction n with
  | zero =>
    convert Set.finite_empty
    ext p; cases p; simp
  | succ n ih =>
    have hl := finite_lists_of_finite ih n
    refine (Set.Finite.prod (Set.finite_univ (α := R)) hl).image (fun x => Prog.node x.1 x.2) |>.subset ?_
    rintro ⟨r, ts⟩ hp
    simp only [Set.mem_setOf_eq, Prog.size_node] at hp
    have hsum : (ts.map Prog.size).sum ≤ n := by omega
    refine ⟨(r, ts), ⟨Set.mem_univ _, ?_, ?_⟩, rfl⟩
    · calc ts.length = (ts.map (fun _ => 1)).sum := by simp
        _ ≤ (ts.map Prog.size).sum := by
          apply List.sum_le_sum; intro t _; cases t; simp
        _ ≤ n := hsum
    · intro t ht
      exact le_trans (List.single_le_sum (fun _ _ => Nat.zero_le _) _ (List.mem_map_of_mem ht))
        hsum

/-- For any bound `B`, there are finitely many programs of cost at most `B`. -/
theorem Prog.finite_cost_le [Finite R] (G : Grammar N R) (B : ℝ) :
    {p : Prog R | p.cost G ≤ B}.Finite := by
  have : Fintype R := Fintype.ofFinite R
  by_cases hR : Nonempty R
  · obtain ⟨r0, -, hr0⟩ := Finset.exists_min_image Finset.univ G.cost
      (Finset.univ_nonempty_iff.2 hR)
    set δ := G.cost r0
    have hδ : ∀ r, δ ≤ G.cost r := fun r => hr0 r (Finset.mem_univ r)
    have hδ0 : 0 < δ := G.cost_pos r0
    refine (Prog.finite_size_le (Nat.ceil (B / δ))).subset ?_
    intro p hp
    simp only [Set.mem_setOf_eq] at hp ⊢
    have h1 := Prog.cost_ge_size G hδ hδ0.le p
    have h2 : (p.size : ℝ) ≤ B / δ := by
      rw [le_div_iff₀ hδ0]; linarith
    exact_mod_cast h2.trans (Nat.le_ceil _)
  · convert Set.finite_empty
    ext p; cases p with | node r _ => exact (hR ⟨r⟩).elim

theorem finite_derives_cost_le [Finite R] (G : Grammar N R) (X : N) (B : ℝ) :
    {p : Prog R | Derives G X p ∧ p.cost G ≤ B}.Finite :=
  (Prog.finite_cost_le G B).subset (fun _ hp => hp.2)

end Finite

/-! ### The `ℓ`-th smallest element of a discrete set of reals -/

section Nth

/-- A set of reals is discrete (in our sense) if it has finitely many elements below any bound. -/
def Discrete (S : Set ℝ) : Prop := ∀ B : ℝ, (S ∩ Set.Iic B).Finite

/-- `IsNth S ℓ c`: `c` is the `ℓ`-th smallest element of `S` (counting from `0`). -/
def IsNth (S : Set ℝ) (ℓ : ℕ) (c : ℝ) : Prop := c ∈ S ∧ (S ∩ Set.Iio c).ncard = ℓ

variable {S : Set ℝ}

theorem Discrete.finite_Iio (hS : Discrete S) (c : ℝ) : (S ∩ Set.Iio c).Finite :=
  (hS c).subset (Set.inter_subset_inter_right _ Set.Iio_subset_Iic_self)

theorem IsNth.mem {ℓ : ℕ} {c : ℝ} (h : IsNth S ℓ c) : c ∈ S := h.1

theorem isNth_lt_of_lt (hS : Discrete S) {ℓ ℓ' : ℕ} {c c' : ℝ} (h : IsNth S ℓ c)
    (h' : IsNth S ℓ' c') (hlt : c < c') : ℓ < ℓ' := by
  rw [← h.2, ← h'.2]
  apply Set.ncard_lt_ncard _ (hS.finite_Iio c')
  refine Set.ssubset_iff_subset_ne.2 ⟨?_, ?_⟩
  · exact Set.inter_subset_inter_right _ (Set.Iio_subset_Iio hlt.le)
  · intro heq
    have : c ∈ S ∩ Set.Iio c' := ⟨h.1, hlt⟩
    rw [← heq] at this
    exact lt_irrefl c this.2

theorem isNth_unique (hS : Discrete S) {ℓ : ℕ} {c c' : ℝ} (h : IsNth S ℓ c)
    (h' : IsNth S ℓ c') : c = c' := by
  rcases lt_trichotomy c c' with hlt | heq | hlt
  · exact absurd (isNth_lt_of_lt hS h h' hlt) (lt_irrefl _)
  · exact heq
  · exact absurd (isNth_lt_of_lt hS h' h hlt) (lt_irrefl _)

theorem isNth_index_unique {ℓ ℓ' : ℕ} {c : ℝ} (h : IsNth S ℓ c) (h' : IsNth S ℓ' c) :
    ℓ = ℓ' := h.2.symm.trans h'.2

theorem isNth_lt_iff (hS : Discrete S) {ℓ ℓ' : ℕ} {c c' : ℝ} (h : IsNth S ℓ c)
    (h' : IsNth S ℓ' c') : c < c' ↔ ℓ < ℓ' := by
  constructor
  · exact isNth_lt_of_lt hS h h'
  · intro hl
    rcases lt_trichotomy c c' with hlt | heq | hlt
    · exact hlt
    · subst heq; exact absurd (isNth_index_unique h h') (by omega)
    · exact absurd (isNth_lt_of_lt hS h' h hlt) (by omega)

theorem isNth_le_iff (hS : Discrete S) {ℓ ℓ' : ℕ} {c c' : ℝ} (h : IsNth S ℓ c)
    (h' : IsNth S ℓ' c') : c ≤ c' ↔ ℓ ≤ ℓ' := by
  rw [← not_lt, ← not_lt, isNth_lt_iff hS h' h]

theorem exists_isNth_of_mem {c : ℝ} (hc : c ∈ S) : ∃ ℓ, IsNth S ℓ c := ⟨_, hc, rfl⟩

theorem isNth_zero_iff {c : ℝ} (hS : Discrete S) :
    IsNth S 0 c ↔ c ∈ S ∧ ∀ d ∈ S, c ≤ d := by
  constructor
  · rintro ⟨hc, h0⟩
    refine ⟨hc, fun d hd => ?_⟩
    by_contra hlt
    push Not at hlt
    have hne : (S ∩ Set.Iio c).Nonempty := ⟨d, hd, hlt⟩
    have := (Set.ncard_pos (hS.finite_Iio c)).2 hne
    omega
  · rintro ⟨hc, hmin⟩
    refine ⟨hc, ?_⟩
    rw [Set.ncard_eq_zero (hs := hS.finite_Iio c)]
    ext d
    simp only [Set.mem_inter_iff, Set.mem_Iio, Set.mem_empty_iff_false, iff_false, not_and,
      not_lt]
    exact hmin d

/-- The elements of `S` strictly below the `(ℓ+1)`-th one are exactly the elements below or
equal to the `ℓ`-th one. -/
theorem isNth_succ_iff (hS : Discrete S) {ℓ : ℕ} {c c' : ℝ} (h : IsNth S ℓ c) :
    IsNth S (ℓ + 1) c' ↔ c' ∈ S ∧ c < c' ∧ ∀ d ∈ S, c < d → c' ≤ d := by
  constructor
  · intro h'
    have hlt : c < c' := (isNth_lt_iff hS h h').2 (by omega)
    refine ⟨h'.1, hlt, fun d hd hcd => ?_⟩
    obtain ⟨k, hk⟩ := exists_isNth_of_mem hd
    have hlk : ℓ < k := (isNth_lt_iff hS h hk).1 hcd
    exact (isNth_le_iff hS h' hk).2 (by omega)
  · rintro ⟨hc', hlt, hmin⟩
    refine ⟨hc', ?_⟩
    have hset : S ∩ Set.Iio c' = insert c (S ∩ Set.Iio c) := by
      ext d
      simp only [Set.mem_inter_iff, Set.mem_Iio, Set.mem_insert_iff]
      constructor
      · rintro ⟨hd, hdc'⟩
        rcases lt_trichotomy d c with hdc | rfl | hcd
        · exact Or.inr ⟨hd, hdc⟩
        · exact Or.inl rfl
        · exact absurd (hmin d hd hcd) (not_le.2 hdc')
      · rintro (rfl | ⟨hd, hdc⟩)
        · exact ⟨h.1, hlt⟩
        · exact ⟨hd, hdc.trans hlt⟩
    rw [hset, Set.ncard_insert_of_notMem (by simp) (hS.finite_Iio c), h.2]

/-- If `S` has an element above its `ℓ`-th element, then its `(ℓ+1)`-th element exists. -/
theorem exists_isNth_succ (hS : Discrete S) {ℓ : ℕ} {c d : ℝ} (h : IsNth S ℓ c) (hd : d ∈ S)
    (hcd : c < d) : ∃ c', IsNth S (ℓ + 1) c' := by
  have hfin : (S ∩ Set.Ioc c d).Finite :=
    (hS d).subset (Set.inter_subset_inter_right _ Set.Ioc_subset_Iic_self)
  obtain ⟨c', hc', hmin⟩ := hfin.toFinset.exists_min_image id
    ⟨d, by simp [hd, hcd]⟩
  simp only [Set.Finite.mem_toFinset, Set.mem_inter_iff, Set.mem_Ioc, id] at hc' hmin
  refine ⟨c', (isNth_succ_iff hS h).2 ⟨hc'.1, hc'.2.1, fun e he hce => ?_⟩⟩
  by_cases hed : e ≤ d
  · exact hmin e ⟨he, hce, hed⟩
  · exact hc'.2.2.trans (le_of_not_ge hed)

/-- The indices of `S` are downward closed. -/
theorem exists_isNth_of_le (hS : Discrete S) {ℓ k : ℕ} {c : ℝ} (h : IsNth S ℓ c) (hk : k ≤ ℓ) :
    ∃ c', IsNth S k c' := by
  induction k with
  | zero =>
    have hne : (S ∩ Set.Iic c).Nonempty := ⟨c, h.1, le_refl c⟩
    obtain ⟨c0, hc0, hmin⟩ := (hS c).toFinset.exists_min_image id (by simpa using hne)
    simp only [Set.Finite.mem_toFinset, Set.mem_inter_iff, Set.mem_Iic, id] at hc0 hmin
    refine ⟨c0, (isNth_zero_iff hS).2 ⟨hc0.1, fun d hd => ?_⟩⟩
    by_cases hdc : d ≤ c
    · exact hmin d ⟨hd, hdc⟩
    · exact hc0.2.trans (le_of_not_ge hdc)
  | succ k ih =>
    obtain ⟨ck, hck⟩ := ih (by omega)
    have hlt : ck < c := (isNth_lt_iff hS hck h).2 (by omega)
    exact exists_isNth_succ hS hck h.1 hlt

/-- Every element of `S` below or equal to the `ℓ`-th one has index at most `ℓ`. -/
theorem isNth_of_mem_le (hS : Discrete S) {ℓ : ℕ} {c d : ℝ} (h : IsNth S ℓ c) (hd : d ∈ S)
    (hdc : d ≤ c) : ∃ k ≤ ℓ, IsNth S k d := by
  obtain ⟨k, hk⟩ := exists_isNth_of_mem hd
  exact ⟨k, (isNth_le_iff hS hk h).1 hdc, hk⟩

end Nth

/-! ### The costs of programs from a non-terminal -/

section CostSet

variable (G : Grammar N R)

/-- The set of costs of programs generated from `X`. -/
def costSet (X : N) : Set ℝ := {c | ∃ p, Derives G X p ∧ p.cost G = c}

theorem discrete_costSet [Finite R] (X : N) : Discrete (costSet G X) := by
  intro B
  refine ((finite_derives_cost_le G X B).image (Prog.cost G)).subset ?_
  rintro c ⟨⟨p, hp, rfl⟩, hc⟩
  exact ⟨p, ⟨hp, hc⟩, rfl⟩

/-- `IsCost G X ℓ c`: `c` is the paper's `c_X^ℓ`, the `ℓ`-th smallest cost of a program
from `X`. -/
def IsCost (X : N) (ℓ : ℕ) (c : ℝ) : Prop := IsNth (costSet G X) ℓ c

/-- `GapBound G M`: consecutive costs of programs from any non-terminal differ by at most `M`.
This is the conclusion of Lemma 4 (`lemma:cost_difference`), stated with the indexed costs: if
`c = c_X^ℓ` and `c' = c_X^{ℓ+1}` then `c' - c ≤ M`. -/
def GapBound (M : ℝ) : Prop :=
  ∀ X ℓ c c', IsCost G X ℓ c → IsCost G X (ℓ + 1) c' → c' - c ≤ M

end CostSet

end EcoSearch


==> anc/lean/EcoSearch/CostGap.lean <==
import EcoSearch.Basic
import Mathlib.Data.List.Forall2
import Mathlib.Order.ConditionallyCompleteLattice.Finset

/-!
# Consecutive costs are close (Lemma 4, `lemma:cost_difference`)

This file formalizes the beginning of Section "Bucketing and constant delay" of the paper, up to
the proof of Lemma `lemma:cost_difference`.

* `IsCostSucc G X p c`: `p` is a program from `X` and `c = costsucc(p)`, the smallest cost of a
  program from `X` larger than `cost(p)`.
* `Recursive G Y`: some program from `Y` has a node other than the root labelled by `Y`. A node
  is labelled by the left-hand side of its rule.
* `Ctx R`: contexts, that is, derivation trees with exactly one hole. `CDerives G Y X C` says that
  `C` is a context from `X` whose hole has type `Y`. A `Y`-context (`IsYCtx`) is a context from
  `Y` with a hole of type `Y` which is not reduced to the hole itself.
* `KY G Y`: the minimal cost of a `Y`-context, `K G` its maximum over recursive `Y` (`0` if there
  is no recursive non-terminal).
* `F G`: the set of programs (generated from some non-terminal) in which no node is labelled by a
  recursive non-terminal. It is finite (`finite_F`).
* `M G = max(K, max {costsucc(q) - cost(q) : q ∈ F})`.

The main results are `cost_difference` (Lemma 4), `gapBound` and `exists_gapBound`.

All new declarations live in the namespace `EcoSearch.CostGap`.
-/

namespace EcoSearch

namespace CostGap

variable {N R : Type}

/-! ### Sub-programs -/

namespace Prog

/-- `Sub q p`: `q` is the sub-program of `p` rooted at some node of `p` (possibly the root). -/
inductive Sub : EcoSearch.Prog R → EcoSearch.Prog R → Prop
  | refl (p : EcoSearch.Prog R) : Sub p p
  | child {q t : EcoSearch.Prog R} {r : R} {ts : List (EcoSearch.Prog R)} :
      t ∈ ts → Sub q t → Sub q (.node r ts)

/-- `ProperSub q p`: `q` is the sub-program of `p` rooted at a node other than the root. -/
def ProperSub (q p : EcoSearch.Prog R) : Prop := ∃ t ∈ p.children, Sub q t

theorem ProperSub.sub {q p : EcoSearch.Prog R} (h : ProperSub q p) : Sub q p := by
  obtain ⟨t, ht, hq⟩ := h
  cases p with
  | node r ts => exact Sub.child ht hq

end Prog

open Prog (Sub ProperSub)

/-! ### Derivations, stated with `List.Forall₂` -/

section Forall₂

theorem forall₂_split {α β : Type} {Rel : α → β → Prop} :
    ∀ {as : List α} {l : List β} {t : β} {rt : List β},
      List.Forall₂ Rel as (l ++ t :: rt) →
        ∃ ls Z rs, as = ls ++ Z :: rs ∧ List.Forall₂ Rel ls l ∧ Rel Z t ∧
          List.Forall₂ Rel rs rt := by
  intro as l t rt h
  induction l generalizing as with
  | nil =>
    cases h with
    | cons h1 h2 => exact ⟨[], _, _, rfl, .nil, h1, h2⟩
  | cons x l ih =>
    rw [List.cons_append] at h
    cases h with
    | cons h1 h2 =>
      obtain ⟨ls, Z, rs, rfl, hl, hZ, hrs⟩ := ih h2
      exact ⟨_ :: ls, Z, rs, rfl, .cons h1 hl, hZ, hrs⟩

variable {G : Grammar N R}

theorem derives_node_iff_forall₂ {X : N} {r : R} {ts : List (EcoSearch.Prog R)} :
    Derives G X (.node r ts) ↔ G.lhs r = X ∧ List.Forall₂ (Derives G) (G.args r) ts := by
  rw [derives_node_iff, List.forall₂_iff_zip]
  constructor
  · rintro ⟨h1, h2, h3⟩
    exact ⟨h1, h2.symm, fun hab => h3 _ hab⟩
  · rintro ⟨h1, h2, h3⟩
    exact ⟨h1, h2.symm, fun q hq => h3 hq⟩

/-- Every argument of a program from some non-terminal is a program from some non-terminal. -/
theorem derives_of_mem_children {X : N} {r : R} {ts : List (EcoSearch.Prog R)}
    {t : EcoSearch.Prog R} (h : Derives G X (.node r ts)) (ht : t ∈ ts) : ∃ Z, Derives G Z t := by
  obtain ⟨-, hall⟩ := derives_node_iff_forall₂.1 h
  obtain ⟨l, rt, rfl⟩ := List.append_of_mem ht
  obtain ⟨-, Z, -, -, -, hZ, -⟩ := forall₂_split hall
  exact ⟨Z, hZ⟩

end Forall₂

/-! ### Recursive non-terminals and contexts -/

/-- A non-terminal `Y` is recursive if some program from `Y` has a node other than the root
labelled by `Y` (a node is labelled by the left-hand side of its rule). -/
def Recursive (G : Grammar N R) (Y : N) : Prop :=
  ∃ p q, Derives G Y p ∧ ProperSub q p ∧ G.lhs q.rule = Y

/-- Contexts: derivation trees with exactly one hole. `node r l c rt` is the node labelled by
the rule `r` whose arguments are the programs `l`, then the context `c` (which contains the
hole), then the programs `rt`. -/
inductive Ctx (R : Type) where
  | hole : Ctx R
  | node : R → List (EcoSearch.Prog R) → Ctx R → List (EcoSearch.Prog R) → Ctx R

namespace Ctx

/-- Plugging a program in the hole of a context. -/
def plug : Ctx R → EcoSearch.Prog R → EcoSearch.Prog R
  | hole, q => q
  | node r l c rt, q => .node r (l ++ plug c q :: rt)

/-- The cost of a context: the sum of the costs of the rules used (the hole costs nothing). -/
def cost (G : Grammar N R) : Ctx R → ℝ
  | hole => 0
  | node r l c rt =>
      G.cost r + (l.map (EcoSearch.Prog.cost G)).sum + cost G c +
        (rt.map (EcoSearch.Prog.cost G)).sum

theorem cost_plug (G : Grammar N R) (C : Ctx R) (q : EcoSearch.Prog R) :
    (C.plug q).cost G = C.cost G + q.cost G := by
  induction C with
  | hole => simp [plug, cost]
  | node r l c rt ih =>
    simp only [plug, cost, EcoSearch.Prog.cost_node, List.map_append, List.map_cons,
      List.sum_append, List.sum_cons, ih]
    ring

theorem sum_cost_nonneg (G : Grammar N R) (l : List (EcoSearch.Prog R)) :
    0 ≤ (l.map (EcoSearch.Prog.cost G)).sum :=
  List.sum_nonneg (fun x hx => by
    obtain ⟨u, -, rfl⟩ := List.mem_map.1 hx
    exact (EcoSearch.Prog.cost_pos G u).le)

theorem cost_nonneg (G : Grammar N R) (C : Ctx R) : 0 ≤ C.cost G := by
  induction C with
  | hole => simp [cost]
  | node r l c rt ih =>
    simp only [cost]
    have := G.cost_pos r
    have := sum_cost_nonneg G l
    have := sum_cost_nonneg G rt
    linarith

/-- A context other than the hole has positive cost. -/
theorem cost_pos (G : Grammar N R) {C : Ctx R} (hC : C ≠ hole) : 0 < C.cost G := by
  cases C with
  | hole => exact absurd rfl hC
  | node r l c rt =>
    simp only [cost]
    have := G.cost_pos r
    have := sum_cost_nonneg G l
    have := sum_cost_nonneg G rt
    have := cost_nonneg G c
    linarith

end Ctx

/-- `CDerives G Y X C`: `C` is a context generated from `X` whose hole has type `Y`. -/
inductive CDerives (G : Grammar N R) (Y : N) : N → Ctx R → Prop
  | hole : CDerives G Y Y .hole
  | node (r : R) (l : List (EcoSearch.Prog R)) (c : Ctx R) (rt : List (EcoSearch.Prog R))
      (ls : List N) (Z : N) (rs : List N) (hargs : G.args r = ls ++ Z :: rs)
      (hl : List.Forall₂ (Derives G) ls l) (hc : CDerives G Y Z c)
      (hrt : List.Forall₂ (Derives G) rs rt) :
      CDerives G Y (G.lhs r) (.node r l c rt)

/-- A `Y`-context: a context from `Y` with a hole of type `Y`, the hole not being at the root.
Equivalently, a program from `Y` in which the sub-program rooted at a non-root node labelled by
`Y` is replaced by a hole. -/
def IsYCtx (G : Grammar N R) (Y : N) (C : Ctx R) : Prop := CDerives G Y Y C ∧ C ≠ .hole

section Contexts

variable {G : Grammar N R}

/-- Plugging a program from `Y` in a context from `X` with a hole of type `Y` gives a program
from `X`. -/
theorem CDerives.plug {Y X : N} {C : Ctx R} {q : EcoSearch.Prog R} (hC : CDerives G Y X C)
    (hq : Derives G Y q) : Derives G X (C.plug q) := by
  induction hC with
  | hole => exact hq
  | node r l c rt ls Z rs hargs hl hc hrt ih =>
    rw [Ctx.plug, derives_node_iff_forall₂]
    refine ⟨rfl, ?_⟩
    rw [hargs]
    exact List.rel_append hl (List.Forall₂.cons ih hrt)

/-- Every sub-program `q` of a program `p` from `X` is a program from the label of its root, and
`p` is obtained by plugging `q` in a context from `X` whose hole has this type. -/
theorem derives_exists_ctx {X : N} {p q : EcoSearch.Prog R} (hp : Derives G X p) (hq : Sub q p) :
    ∃ C : Ctx R, CDerives G (G.lhs q.rule) X C ∧ Derives G (G.lhs q.rule) q ∧ C.plug q = p := by
  induction hq generalizing X with
  | refl =>
    refine ⟨.hole, ?_, ?_, rfl⟩
    · rw [hp.lhs_eq]; exact .hole
    · rw [hp.lhs_eq]; exact hp
  | @child t r ts ht _ ih =>
    obtain ⟨hlhs, hall⟩ := derives_node_iff_forall₂.1 hp
    obtain ⟨l, rt, rfl⟩ := List.append_of_mem ht
    obtain ⟨ls, Z, rs, hargs, hl, hZ, hrt⟩ := forall₂_split hall
    obtain ⟨C, hC, hq, hplug⟩ := ih hZ
    refine ⟨.node r l C rt, ?_, hq, ?_⟩
    · have := CDerives.node r l C rt ls Z rs hargs hl hC hrt
      rwa [hlhs] at this
    · simp [Ctx.plug, hplug]

/-- A recursive non-terminal has a `Y`-context. -/
theorem Recursive.exists_yCtx {Y : N} (h : Recursive G Y) : ∃ C, IsYCtx G Y C := by
  obtain ⟨p, q, hp, ⟨t, ht, hsub⟩, hY⟩ := h
  cases p with
  | node r ts =>
    obtain ⟨hlhs, hall⟩ := derives_node_iff_forall₂.1 hp
    obtain ⟨l, rt, rfl⟩ := List.append_of_mem ht
    obtain ⟨ls, Z, rs, hargs, hl, hZ, hrt⟩ := forall₂_split hall
    obtain ⟨C, hC, -, -⟩ := derives_exists_ctx hZ hsub
    rw [hY] at hC
    have := CDerives.node r l C rt ls Z rs hargs hl hC hrt
    rw [hlhs] at this
    exact ⟨_, this, fun h => by cases h⟩

/-- A recursive non-terminal is productive. -/
theorem Recursive.exists_derives {Y : N} (h : Recursive G Y) : ∃ p, Derives G Y p := by
  obtain ⟨p, -, hp, -⟩ := h
  exact ⟨p, hp⟩

end Contexts

/-! ### The constants `K_Y` and `K` -/

section K

variable (G : Grammar N R)

/-- The set of costs of `Y`-contexts. -/
def ctxCostSet (Y : N) : Set ℝ := {k | ∃ C, IsYCtx G Y C ∧ C.cost G = k}

/-- `K_Y`, the minimal cost of a `Y`-context (`exists_min_yCtx` shows that the minimum exists
when `Y` is recursive). -/
noncomputable def KY (Y : N) : ℝ := sInf (ctxCostSet G Y)

/-- `K`, the maximum of `K_Y` over all recursive non-terminals `Y`, and `0` if there is none
(`sSup ∅ = 0` for real numbers). -/
noncomputable def K : ℝ := sSup {k | ∃ Y, Recursive G Y ∧ KY G Y = k}

variable {G}

/-- The costs of `Y`-contexts form a discrete set: they are the costs of programs from `Y`
shifted by the cost of a fixed program from `Y`. -/
theorem discrete_ctxCostSet [Finite R] {Y : N} (hY : Recursive G Y) :
    Discrete (ctxCostSet G Y) := by
  obtain ⟨q0, hq0⟩ := hY.exists_derives
  intro B
  refine (((discrete_costSet G Y) (B + q0.cost G)).image (fun x => x - q0.cost G)).subset ?_
  rintro k ⟨⟨C, hC, rfl⟩, hk⟩
  refine ⟨(C.plug q0).cost G, ⟨⟨C.plug q0, hC.1.plug hq0, rfl⟩, ?_⟩, ?_⟩
  · simp only [Set.mem_Iic, Ctx.cost_plug] at hk ⊢; linarith
  · simp only [Ctx.cost_plug]; ring

/-- For a recursive `Y`, the minimal cost of a `Y`-context exists and is `K_Y`. -/
theorem exists_min_yCtx [Finite R] {Y : N} (hY : Recursive G Y) :
    ∃ C, IsYCtx G Y C ∧ C.cost G = KY G Y ∧ ∀ C', IsYCtx G Y C' → C.cost G ≤ C'.cost G := by
  obtain ⟨C0, hC0⟩ := hY.exists_yCtx
  have hfin := discrete_ctxCostSet hY (C0.cost G)
  obtain ⟨k, hk, hmin⟩ := hfin.toFinset.exists_min_image id
    ⟨C0.cost G, by simp only [Set.Finite.mem_toFinset]; exact ⟨⟨C0, hC0, rfl⟩, Set.mem_Iic.2 le_rfl⟩⟩
  simp only [Set.Finite.mem_toFinset, Set.mem_inter_iff, Set.mem_Iic, id] at hk hmin
  obtain ⟨⟨C, hC, rfl⟩, hCle⟩ := hk
  have hleast : ∀ C', IsYCtx G Y C' → C.cost G ≤ C'.cost G := by
    intro C' hC'
    by_cases hle : C'.cost G ≤ C0.cost G
    · exact hmin _ ⟨⟨C', hC', rfl⟩, hle⟩
    · exact hCle.trans (le_of_not_ge hle)
  refine ⟨C, hC, ?_, hleast⟩
  symm
  apply IsLeast.csInf_eq
  refine ⟨⟨C, hC, rfl⟩, ?_⟩
  rintro _ ⟨C', hC', rfl⟩
  exact hleast C' hC'

/-- `K_Y > 0` for every recursive `Y`. -/
theorem KY_pos [Finite R] {Y : N} (hY : Recursive G Y) : 0 < KY G Y := by
  obtain ⟨C, hC, hcost, -⟩ := exists_min_yCtx hY
  rw [← hcost]
  exact Ctx.cost_pos G hC.2

theorem finite_KSet [Finite N] : {k | ∃ Y, Recursive G Y ∧ KY G Y = k}.Finite :=
  (Set.finite_range (KY G)).subset (by rintro _ ⟨Y, -, rfl⟩; exact ⟨Y, rfl⟩)

theorem KY_le_K [Finite N] {Y : N} (hY : Recursive G Y) : KY G Y ≤ K G :=
  le_csSup finite_KSet.bddAbove ⟨Y, hY, rfl⟩

theorem K_nonneg [Finite R] : 0 ≤ K G :=
  Real.sSup_nonneg (by rintro _ ⟨Y, hY, rfl⟩; exact (KY_pos hY).le)

/-- `K` is a maximum: if some non-terminal is recursive, then `K = K_Y` for a recursive `Y`. -/
theorem exists_K_eq [Finite N] (h : ∃ Y, Recursive G Y) : ∃ Y, Recursive G Y ∧ K G = KY G Y := by
  obtain ⟨Y0, hY0⟩ := h
  have hne : ({k | ∃ Y, Recursive G Y ∧ KY G Y = k} : Set ℝ).Nonempty := ⟨_, Y0, hY0, rfl⟩
  obtain ⟨Y, hY, hYK⟩ := hne.csSup_mem (finite_KSet (G := G))
  exact ⟨Y, hY, hYK.symm⟩

end K

/-! ### The finite set `F` -/

section F

variable (G : Grammar N R)

/-- The set `F` of programs (generated from some non-terminal) in which no node is labelled by a
recursive non-terminal. -/
def F : Set (EcoSearch.Prog R) :=
  {q | (∃ X, Derives G X q) ∧ ∀ u, Sub u q → ¬ Recursive G (G.lhs u.rule)}

/-- Auxiliary set for the proof that `F` is finite: the programs of `F` in which, moreover, no
node is labelled by a non-terminal of `S`. -/
def FAvoid (S : Finset N) : Set (EcoSearch.Prog R) :=
  {q | (∃ X, Derives G X q) ∧ ∀ u, Sub u q → G.lhs u.rule ∉ S ∧ ¬ Recursive G (G.lhs u.rule)}

variable {G}

/-- The key step of the paper's argument: in a program of `F`, the label `X` of the root does not
appear below the root (otherwise `X` would be recursive). Hence the arguments of a program of
`FAvoid S` are in `FAvoid (insert X S)`. -/
theorem mem_FAvoid_of_child [DecidableEq N] {S : Finset N} {r : R} {ts : List (EcoSearch.Prog R)}
    {t : EcoSearch.Prog R} (hq : EcoSearch.Prog.node r ts ∈ FAvoid G S) (ht : t ∈ ts) :
    t ∈ FAvoid G (insert (G.lhs r) S) := by
  obtain ⟨⟨X, hX⟩, hall⟩ := hq
  refine ⟨derives_of_mem_children hX ht, fun u hu => ?_⟩
  have hu' : Sub u (.node r ts) := Sub.child ht hu
  obtain ⟨huS, hurec⟩ := hall u hu'
  refine ⟨?_, hurec⟩
  rw [Finset.mem_insert, not_or]
  refine ⟨fun heq => ?_, huS⟩
  have hroot := (hall _ (Sub.refl _)).2
  apply hroot
  have hXr : G.lhs r = X := hX.lhs_eq
  refine ⟨.node r ts, u, ?_, ⟨t, ht, hu⟩, heq⟩
  simpa [hXr] using hX

theorem finite_FAvoid [Fintype N] [DecidableEq N] [Finite R] :
    ∀ n, ∀ S : Finset N, (Finset.univ \ S).card ≤ n → (FAvoid G S).Finite := by
  have : Fintype R := Fintype.ofFinite R
  intro n
  induction n with
  | zero =>
    intro S hS
    convert Set.finite_empty
    ext q
    simp only [Set.mem_empty_iff_false, iff_false]
    intro hq
    have hroot := (hq.2 q (Sub.refl _)).1
    have : G.lhs q.rule ∈ Finset.univ \ S := by simp [hroot]
    have := Finset.card_pos.2 ⟨_, this⟩
    omega
  | succ n ih =>
    intro S hS
    classical
    set A := Finset.univ.sup (fun r => (G.args r).length)
    set T : Set (EcoSearch.Prog R) := ⋃ X : N, if X ∈ S then ∅ else FAvoid G (insert X S)
    have hT : T.Finite := by
      refine Set.finite_iUnion (fun X => ?_)
      split_ifs with hX
      · exact Set.finite_empty
      · apply ih
        rw [Finset.sdiff_insert, Finset.card_erase_of_mem (by simp [hX])]
        omega
    have hl := finite_lists_of_finite hT A
    refine ((Set.finite_univ (α := R)).prod hl).image
      (fun x => EcoSearch.Prog.node x.1 x.2) |>.subset ?_
    rintro ⟨r, ts⟩ hq
    refine ⟨(r, ts), ⟨Set.mem_univ _, ?_, ?_⟩, rfl⟩
    · obtain ⟨⟨X, hX⟩, -⟩ := hq
      obtain ⟨-, hall⟩ := derives_node_iff_forall₂.1 hX
      rw [← hall.length_eq]
      exact Finset.le_sup (f := fun r => (G.args r).length) (Finset.mem_univ r)
    · intro t ht
      have hroot := (hq.2 _ (Sub.refl _)).1
      simp only [EcoSearch.Prog.rule_node] at hroot
      refine Set.mem_iUnion.2 ⟨G.lhs r, ?_⟩
      rw [if_neg hroot]
      exact mem_FAvoid_of_child hq ht

/-- The set `F` is finite. -/
theorem finite_F [Finite N] [Finite R] : (F G).Finite := by
  classical
  have : Fintype N := Fintype.ofFinite N
  refine (finite_FAvoid (G := G) _ ∅ le_rfl).subset ?_
  rintro q ⟨hq, hall⟩
  exact ⟨hq, fun u hu => ⟨Finset.notMem_empty _, hall u hu⟩⟩

end F

/-! ### Next costs -/

section CostSucc

variable (G : Grammar N R)

/-- `IsCostSucc G X p c`: `p` is a program from `X` and `c = costsucc(p)` is the smallest cost of
a program from `X` larger than `cost(p)`. The next cost of `p` is defined if and only if
`∃ c, IsCostSucc G X p c`. -/
def IsCostSucc (X : N) (p : EcoSearch.Prog R) (c : ℝ) : Prop :=
  Derives G X p ∧ c ∈ costSet G X ∧ p.cost G < c ∧ ∀ d ∈ costSet G X, p.cost G < d → c ≤ d

variable {G}

theorem IsCostSucc.unique {X : N} {p : EcoSearch.Prog R} {c c' : ℝ} (h : IsCostSucc G X p c)
    (h' : IsCostSucc G X p c') : c = c' :=
  le_antisymm (h.2.2.2 _ h'.2.1 h'.2.2.1) (h'.2.2.2 _ h.2.1 h.2.2.1)

/-- The next cost of `p` is defined as soon as some program from `X` costs more than `p`. -/
theorem exists_isCostSucc [Finite R] {X : N} {p : EcoSearch.Prog R} (hp : Derives G X p)
    {d : ℝ} (hd : d ∈ costSet G X) (hlt : p.cost G < d) : ∃ c, IsCostSucc G X p c := by
  have hS := discrete_costSet G X
  obtain ⟨ℓ, hℓ⟩ := exists_isNth_of_mem (S := costSet G X) ⟨p, hp, rfl⟩
  obtain ⟨c, hc⟩ := exists_isNth_succ hS hℓ hd hlt
  obtain ⟨hc1, hc2, hc3⟩ := (isNth_succ_iff hS hℓ).1 hc
  exact ⟨c, hp, hc1, hc2, hc3⟩

/-- If `cost(p) = c_X^ℓ`, then `c_X^{ℓ+1}` is the next cost of `p`. -/
theorem isCost_succ_iff [Finite R] {X : N} {p : EcoSearch.Prog R} {ℓ : ℕ} (hp : Derives G X p)
    (hℓ : IsCost G X ℓ (p.cost G)) {c : ℝ} : IsCost G X (ℓ + 1) c ↔ IsCostSucc G X p c := by
  unfold IsCost
  rw [isNth_succ_iff (discrete_costSet G X) hℓ]
  exact ⟨fun h => ⟨hp, h⟩, fun h => h.2⟩

end CostSucc

/-! ### The constant `M` and Lemma 4 -/

section Lemma4

variable (G : Grammar N R)

/-- The set `{costsucc(q) - cost(q) : q ∈ F, costsucc(q) defined}`. -/
def gapSet : Set ℝ := {d | ∃ X q c, q ∈ F G ∧ IsCostSucc G X q c ∧ d = c - q.cost G}

/-- `M = max(K, max {costsucc(q) - cost(q) : q ∈ F, costsucc(q) defined})`. When the second set
is empty, its `sSup` is `0`, and `M = K` since `K ≥ 0`. -/
noncomputable def M : ℝ := max (K G) (sSup (gapSet G))

variable {G}

theorem finite_gapSet [Finite N] [Finite R] : (gapSet G).Finite := by
  refine ((finite_F (G := G)).biUnion (t := fun q =>
    {d | ∃ X c, IsCostSucc G X q c ∧ d = c - q.cost G}) (fun q _ => ?_)).subset ?_
  · apply Set.Subsingleton.finite
    rintro _ ⟨X, c, hc, rfl⟩ _ ⟨X', c', hc', rfl⟩
    have hX : X = X' := hc.1.lhs_eq.symm.trans hc'.1.lhs_eq
    subst hX
    rw [hc.unique hc']
  · rintro _ ⟨X, q, c, hq, hc, rfl⟩
    exact Set.mem_biUnion hq ⟨X, c, hc, rfl⟩

/-- The inner maximum in the definition of `M` is a maximum: it is attained when the set is
nonempty. -/
theorem sSup_gapSet_mem [Finite N] [Finite R] (h : (gapSet G).Nonempty) :
    sSup (gapSet G) ∈ gapSet G :=
  h.csSup_mem finite_gapSet

theorem K_le_M : K G ≤ M G := le_max_left _ _

theorem gap_le_M [Finite N] [Finite R] {X : N} {q : EcoSearch.Prog R} {c : ℝ} (hq : q ∈ F G)
    (hc : IsCostSucc G X q c) : c - q.cost G ≤ M G :=
  (le_csSup finite_gapSet.bddAbove ⟨X, q, c, hq, hc, rfl⟩).trans (le_max_right _ _)

/-- The construction of the proof of Lemma 4 for a program outside `F`: if a node of `p` (a
program from `X`) is labelled by a recursive `Y`, then plugging the sub-program rooted at this
node in a `Y`-context of cost `K_Y` and putting the result back in `p` gives a program from `X`
of cost `cost(p) + K_Y`. -/
theorem exists_derives_cost_add_KY [Finite R] {X : N} {p u : EcoSearch.Prog R}
    (hp : Derives G X p) (hu : Sub u p) (hrec : Recursive G (G.lhs u.rule)) :
    ∃ p', Derives G X p' ∧ p'.cost G = p.cost G + KY G (G.lhs u.rule) := by
  obtain ⟨C', hC', hu', hplug⟩ := derives_exists_ctx hp hu
  obtain ⟨C, hC, hCcost, -⟩ := exists_min_yCtx hrec
  refine ⟨C'.plug (C.plug u), hC'.plug (hC.1.plug hu'), ?_⟩
  rw [← hplug, Ctx.cost_plug, Ctx.cost_plug, Ctx.cost_plug, hCcost]
  ring

/-- **Lemma 4** (`lemma:cost_difference`). For any program `p` from `X` such that `costsucc(p)`
is defined, `costsucc(p) - cost(p) ≤ M`. -/
theorem cost_difference [Finite N] [Finite R] {X : N} {p : EcoSearch.Prog R} {c : ℝ}
    (h : IsCostSucc G X p c) : c - p.cost G ≤ M G := by
  by_cases hpF : p ∈ F G
  · exact gap_le_M hpF h
  · have hex : ∃ u, Sub u p ∧ Recursive G (G.lhs u.rule) := by
      by_contra hne
      push Not at hne
      exact hpF ⟨⟨X, h.1⟩, hne⟩
    obtain ⟨u, hu, hrec⟩ := hex
    obtain ⟨p', hp', hcost⟩ := exists_derives_cost_add_KY h.1 hu hrec
    have hKY := KY_pos hrec
    have hle : c ≤ p'.cost G := h.2.2.2 _ ⟨p', hp', rfl⟩ (by rw [hcost]; linarith)
    have := KY_le_K (G := G) hrec
    have := K_le_M (G := G)
    linarith

/-- Lemma 4 in the form of `GapBound`: `c_X^{ℓ+1} - c_X^ℓ ≤ M` for all `X` and `ℓ`. -/
theorem gapBound [Finite N] [Finite R] : GapBound G (M G) := by
  intro X ℓ c c' hc hc'
  obtain ⟨p, hp, rfl⟩ := hc.1
  exact cost_difference ((isCost_succ_iff hp hc).1 hc')

/-- Consecutive costs are uniformly close: some `M` bounds all gaps. -/
theorem exists_gapBound [Finite N] [Finite R] : ∃ M, GapBound G M := ⟨_, gapBound⟩

end Lemma4

end CostGap

end EcoSearch


==> anc/lean/EcoSearch/Eco/Correct.lean <==
import EcoSearch.Eco.Steps

/-!
# Correctness of Eco Search (Lemma 3)

We prove, by mutual induction on the derivations of `Output`, `Loop` and `Args`, that the
invariants of Lemma 3 are preserved, and that a call `Output(X, ℓ)` generates exactly the
programs from `X` of cost `c_X^ℓ`.

The precondition of a call `Output(X, ℓ)` with `c = Index2Cost_X[ℓ]` (`Pre`) is:
items (1) and (2) of Lemma 3 hold for every non-terminal, `ℓ = Done_X`, and items (3) and (4)
hold for every non-terminal whose current cost is at most `c`. The other non-terminals are
those with a running call on the call stack (their current cost is larger than `c`), and the
call does not modify them (`Post.frame`).
-/

set_option linter.unusedSectionVars false

namespace EcoSearch

noncomputable section

open Classical

variable {N R : Type} [DecidableEq N] [DecidableEq R] [Finite R]
variable (G : Grammar N R)

/-- Precondition of a call `Output(X, ℓ)` where `c = Index2Cost_X[ℓ]`. -/
structure Pre (s : State N R) (X : N) (ℓ : ℕ) (c : ℝ) : Prop where
  W : ∀ Z, WOk G s Z
  hℓ : ℓ = s.done X
  hc : (s.i2c X)[ℓ]? = some c
  Q : ∀ Z, Low s Z c → QOk G s Z

/-- Postcondition of a call `Output(X, ℓ)`. -/
structure Post (s : State N R) (X : N) (ℓ : ℕ) (c : ℝ) (tr : List (Ev N R)) (s' : State N R) :
    Prop where
  W : ∀ Z, WOk G s' Z
  doneX : s'.done X = ℓ + 1
  frame : ∀ Z, ¬ Low s Z c → Same s s' Z
  Q : ∀ Z, Low s Z c → QOk G s' Z
  mono : ∀ Z, s.done Z ≤ s'.done Z
  emits : ∀ Z, EmitSpec G s s' Z (emitsOf Z tr)

/-- Invariant of the `while` loop of `Output(X, ℓ)`, started in state `s0`. -/
structure LInv (s0 : State N R) (X : N) (ℓ : ℕ) (c : ℝ) (s : State N R) : Prop where
  W : ∀ Z, WOk G s Z
  doneX : s.done X = ℓ
  i2cX : s.i2c X = s0.i2c X
  hc : (s0.i2c X)[ℓ]? = some c
  genN : (s.gen X c).Nodup
  gen : ∀ p, p ∈ s.gen X c ↔
    Derives G X p ∧ p.cost G = c ∧ tupleOf G p ∉ (s.queue X).map Prod.fst
  entries : ∀ e ∈ s.queue X, EntryOk G X e ∧ c ≤ e.2 ∧ IdxOk G s e.1 ∧ ParentOk G e.1 c
  nodup : ((s.queue X).map Prod.fst).Nodup
  anc : ∀ t : Tup R, G.lhs t.r = X → Valid G t → c < tcost G t → ∃ e ∈ s.queue X, Anc e.1 t
  oth : ∀ Z ≠ X, (¬ Low s0 Z c → Same s0 s Z) ∧ (Low s0 Z c → QOk G s Z)
  mono : ∀ Z, s0.done Z ≤ s.done Z

/-- Postcondition of the `while` loop. -/
structure LPost (s0 : State N R) (X : N) (ℓ : ℕ) (c : ℝ) (s s' : State N R)
    (tr : List (Ev N R)) : Prop where
  inv : LInv G s0 X ℓ c s'
  exit : ∀ e ∈ s'.queue X, c < e.2
  genX : s'.gen X c = s.gen X c ++ emitsOf X tr
  emits : ∀ Z ≠ X, EmitSpec G s s' Z (emitsOf Z tr)
  mono : ∀ Z, s.done Z ≤ s'.done Z

/-- Invariant of the argument loop (lines 12 to 14) inside `Output(X, ℓ)`. -/
structure AInv (s0 : State N R) (X : N) (ℓ : ℕ) (c : ℝ) (l : List (N × ℕ)) (s : State N R) :
    Prop where
  W : ∀ Z, WOk G s Z
  doneX : s.done X = ℓ
  i2cX : s.i2c X = s0.i2c X
  hc : (s0.i2c X)[ℓ]? = some c
  oth : ∀ Z ≠ X, (¬ Low s0 Z c → Same s0 s Z) ∧ (Low s0 Z c → QOk G s Z)
  mono0 : ∀ Z, s0.done Z ≤ s.done Z
  args : ∀ q ∈ l, (∃ c', IsCost G q.1 q.2 c' ∧ c' < c) ∧ q.2 ≤ s.done q.1

/-- Postcondition of the argument loop. -/
structure APost (s0 : State N R) (X : N) (c : ℝ) (l : List (N × ℕ)) (s s' : State N R)
    (tr : List (Ev N R)) : Prop where
  W : ∀ Z, WOk G s' Z
  sameX : Same s s' X
  oth : ∀ Z ≠ X, (¬ Low s0 Z c → Same s0 s' Z) ∧ (Low s0 Z c → QOk G s' Z)
  mono : ∀ Z, s.done Z ≤ s'.done Z
  args : ∀ q ∈ l, q.2 < s'.done q.1
  emits : ∀ Z, EmitSpec G s s' Z (emitsOf Z tr)

variable {G}

/-! ### Auxiliary lemmas -/

theorem WOk.congr {s s' : State N R} {Z : N} (hW : WOk G s Z) (hg : s'.gen Z = s.gen Z)
    (hi : s'.i2c Z = s.i2c Z) (hd : s'.done Z = s.done Z) : WOk G s' Z :=
  ⟨by rw [hi]; exact hW.i2c_cost, by rw [hi, hd]; exact hW.i2c_len,
    by rw [hd, hg]; exact hW.gen_ok⟩

theorem WOk.setGen {s : State N R} {X : N} {c : ℝ} {l : List (Prog R)} (hW : WOk G s X)
    (h : ∀ j < s.done X, ∀ c', IsCost G X j c' → c' ≠ c) : WOk G (s.setGen X c l) X := by
  refine ⟨hW.i2c_cost, hW.i2c_len, fun j hj c' hc' => ?_⟩
  rw [State.setGen_gen_ne _ _ _ _ _ (h j hj c' hc')]
  exact hW.gen_ok j hj c' hc'

theorem ParentOk.mono {t : Tup R} {a b : ℝ} (h : ParentOk G t a) (hab : a ≤ b) :
    ParentOk G t b := by
  rcases h with h | ⟨t₀, i, h1, h2, h3, h4⟩
  · exact Or.inl h
  · exact Or.inr ⟨t₀, i, h1, h2, h3, h4.trans hab⟩

theorem EmitSpec.congr {s₁ s₂ s₁' s₂' : State N R} {Z : N} {l : List (Prog R)}
    (h : EmitSpec G s₁ s₂ Z l) (h1 : s₁'.done Z = s₁.done Z) (h2 : s₂'.done Z = s₂.done Z) :
    EmitSpec G s₁' s₂' Z l :=
  ⟨h.nodup, by simpa [h1, h2] using h.mem, h.sorted⟩

theorem EmitSpec.nil (s s' : State N R) (Z : N) (h : s'.done Z = s.done Z) :
    EmitSpec G s s' Z [] :=
  ⟨List.nodup_nil, by intro p; simp only [List.not_mem_nil, false_iff, h]; omega,
    List.Pairwise.nil⟩

theorem EmitSpec.eq_nil {s s' : State N R} {Z : N} {l : List (Prog R)}
    (h : EmitSpec G s s' Z l) (hd : s'.done Z = s.done Z) : l = [] := by
  rw [List.eq_nil_iff_forall_not_mem]
  intro p hp
  obtain ⟨-, k, h1, h2, -⟩ := (h.mem p).1 hp
  omega

theorem EmitSpec.append {s₁ s₂ s₃ : State N R} {Z : N} {l₁ l₂ : List (Prog R)}
    (h₁ : EmitSpec G s₁ s₂ Z l₁) (h₂ : EmitSpec G s₂ s₃ Z l₂) (hm₁ : s₁.done Z ≤ s₂.done Z)
    (hm₂ : s₂.done Z ≤ s₃.done Z) : EmitSpec G s₁ s₃ Z (l₁ ++ l₂) := by
  have hS := discrete_costSet G Z
  have hlt : ∀ p ∈ l₁, ∀ q ∈ l₂, p.cost G < q.cost G := by
    intro p hp q hq
    obtain ⟨-, k, -, hk, hkc⟩ := (h₁.mem p).1 hp
    obtain ⟨-, k', hk', -, hkc'⟩ := (h₂.mem q).1 hq
    exact (isNth_lt_iff hS hkc hkc').2 (by omega)
  refine ⟨?_, ?_, ?_⟩
  · exact List.nodup_append.2 ⟨h₁.nodup, h₂.nodup, fun p hp q hq hpq =>
      (lt_irrefl (p.cost G)) (by have := hlt p hp q hq; rwa [hpq] at this ⊢)⟩
  · intro p
    rw [List.mem_append, h₁.mem, h₂.mem]
    constructor
    · rintro (⟨hd, k, h1, h2, h3⟩ | ⟨hd, k, h1, h2, h3⟩)
      · exact ⟨hd, k, h1, by omega, h3⟩
      · exact ⟨hd, k, by omega, h2, h3⟩
    · rintro ⟨hd, k, h1, h2, h3⟩
      by_cases hk : k < s₂.done Z
      · exact Or.inl ⟨hd, k, h1, hk, h3⟩
      · exact Or.inr ⟨hd, k, by omega, h2, h3⟩
  · exact List.pairwise_append.2 ⟨h₁.sorted, h₂.sorted, fun p hp q hq => (hlt p hp q hq).le⟩

theorem cur_eq_of {s : State N R} {X : N} {ℓ : ℕ} {c : ℝ} (hd : s.done X = ℓ)
    (hc : (s.i2c X)[ℓ]? = some c) : s.cur X = some c := by
  simp [State.cur, hd, hc]

theorem low_self {s : State N R} {X : N} {c : ℝ} (h : s.cur X = some c) : Low s X c :=
  ⟨c, h, le_rfl⟩

theorem not_low_of_lt {s : State N R} {X : N} {c c' : ℝ} (h : s.cur X = some c) (hlt : c' < c) :
    ¬ Low s X c' := by
  rintro ⟨c'', h', hle⟩
  rw [h] at h'; cases h'
  linarith

/-- The entries of minimal value represent the programs of the current cost. -/
theorem tuple_mem_of_cost {q : List (Entry R)} {X : N} {c : ℝ}
    (hE : ∀ e ∈ q, EntryOk G X e ∧ c ≤ e.2)
    (hanc : ∀ t : Tup R, G.lhs t.r = X → Valid G t → c ≤ tcost G t → ∃ e ∈ q, Anc e.1 t)
    {p : Prog R} (hp : Derives G X p) (hc : p.cost G = c) : tupleOf G p ∈ q.map Prod.fst := by
  obtain ⟨hv, hl⟩ := tupleOf_valid hp
  have htc := tcost_tupleOf hp
  obtain ⟨e, he, ha⟩ := hanc _ hl hv (by rw [htc, hc])
  obtain ⟨⟨-, -, hev⟩, hce⟩ := hE e he
  have h1 := ha.tcost_le hv
  have : tcost G e.1 = tcost G (tupleOf G p) := by linarith
  rw [← ha.eq_of_tcost_eq hv this]
  exact List.mem_map_of_mem he

/-! ### Starting the loop -/

theorem loop_init {s : State N R} {X : N} {ℓ : ℕ} {c : ℝ} (h : Pre G s X ℓ c) :
    LInv G s X ℓ c (s.setGen X c []) := by
  have hcur : s.cur X = some c := cur_eq_of h.hℓ.symm h.hc
  have hcX : IsCost G X ℓ c := (h.W X).get_eq h.hc
  have hQ := h.Q X (low_self hcur)
  have hS := discrete_costSet G X
  have hlast : last G s X ≤ c := by
    unfold last
    rw [← h.hℓ, ← cI_eq hcX]
    exact cI_le (exists_isCost_of_le ⟨c, hcX⟩ (Nat.sub_le ℓ 1)) ⟨c, hcX⟩ (Nat.sub_le ℓ 1)
  have hE : ∀ e ∈ s.queue X, EntryOk G X e ∧ c ≤ e.2 := by
    intro e he
    obtain ⟨h1, ⟨c', hc', hle⟩, -⟩ := hQ.entries e he
    rw [hcur] at hc'; cases hc'
    exact ⟨h1, hle⟩
  refine ⟨?_, by simp [h.hℓ], rfl, h.hc, by simp, ?_, ?_, hQ.nodup, ?_, ?_, fun Z => le_rfl⟩
  · intro Z
    by_cases hZ : Z = X
    · subst hZ
      refine (h.W Z).setGen (fun j hj c' hc' heq => ?_)
      rw [heq] at hc'
      have := isNth_index_unique hc' hcX
      have := h.hℓ
      omega
    · exact (h.W Z).of_same (same_setGen_of_ne c [] hZ)
  · intro p
    simp only [State.setGen_gen_self, List.not_mem_nil, State.setGen_queue, false_iff, not_and,
      not_not]
    intro hp hc
    refine tuple_mem_of_cost hE (fun t ht hv hct => ?_) hp hc
    exact hQ.anc t ht hv ⟨c, hcur, hct⟩
  · intro e he
    obtain ⟨h1, h2, h3, h4⟩ := hQ.entries e he
    exact ⟨h1, (hE e he).2, h3, h4.mono hlast⟩
  · intro t ht hv hlt
    exact hQ.anc t ht hv ⟨c, hcur, hlt.le⟩
  · intro Z hZ
    refine ⟨fun _ => (same_setGen_of_ne c [] hZ), fun hl => ?_⟩
    exact (h.Q Z hl).transfer (same_setGen_of_ne c [] hZ) (fun _ => le_rfl)

/-! ### Exiting the loop and finishing the call -/

theorem loop_stop {s0 s : State N R} {X : N} {ℓ : ℕ} {c : ℝ} (hL : LInv G s0 X ℓ c s)
    (hstop : ∀ e, IsMin (s.queue X) e → e.2 ≠ c) : LPost G s0 X ℓ c s s [] := by
  refine ⟨hL, ?_, by simp, fun Z _ => EmitSpec.nil s s Z rfl, fun _ => le_rfl⟩
  intro e he
  rcases lt_or_eq_of_le (hL.entries e he).2.1 with h | h
  · exact h
  · obtain ⟨m, hm⟩ := exists_isMin (List.ne_nil_of_mem he)
    have h1 := hm.2 e he
    have h2 := (hL.entries m hm.1).2.1
    exact absurd (le_antisymm (h ▸ h1) h2) (hstop m hm)

theorem output_finish {s s₁ : State N R} {X : N} {ℓ : ℕ} {c : ℝ} {tr : List (Ev N R)}
    (h : Pre G s X ℓ c) (hP : LPost G s X ℓ c (s.setGen X c []) s₁ tr) :
    Post G s X ℓ c (Ev.call X ℓ :: tr ++ [Ev.ret X]) (s₁.finish X ℓ) := by
  have hL := hP.inv
  have hcur : s.cur X = some c := cur_eq_of h.hℓ.symm h.hc
  have hcX : IsCost G X ℓ c := (h.W X).get_eq h.hc
  have hS := discrete_costSet G X
  -- all programs of cost `c` have been generated
  have hgen : ∀ p, p ∈ s₁.gen X c ↔ Derives G X p ∧ p.cost G = c := by
    intro p
    rw [hL.gen]
    refine ⟨fun h => ⟨h.1, h.2.1⟩, fun ⟨hp, hc⟩ => ⟨hp, hc, fun hm => ?_⟩⟩
    obtain ⟨e, he, heq⟩ := List.mem_map.1 hm
    have h1 := (hL.entries e he).1.2.2
    have h2 := hP.exit e he
    rw [h1, heq, tcost_tupleOf hp, hc] at h2
    exact lt_irrefl c h2
  -- the next cost, read by `peek` (frugal expansion)
  have hnext : ∀ v, minVal (s₁.queue X) = some v → IsCost G X (ℓ + 1) v := by
    intro v hv
    obtain ⟨m, hm, rfl⟩ := minVal_eq_some_iff.1 hv
    obtain ⟨⟨hl, hval, hmv⟩, -⟩ := hL.entries m hm.1
    refine (isNth_succ_iff hS hcX).2 ⟨?_, hP.exit m hm.1, fun d hd hcd => ?_⟩
    · rw [hmv, ← hl]; exact hval.tcost_mem
    · obtain ⟨p, hp, rfl⟩ := hd
      obtain ⟨hv', hl'⟩ := tupleOf_valid hp
      obtain ⟨e, he, ha⟩ := hL.anc _ hl' hv' (by rw [tcost_tupleOf hp]; exact hcd)
      have := ha.tcost_le hv'
      rw [tcost_tupleOf hp] at this
      have hev := (hL.entries e he).1.2.2
      linarith [hm.2 e he]
  have hnone : minVal (s₁.queue X) = none → ¬ ∃ c', IsCost G X (ℓ + 1) c' := by
    intro hv ⟨c', hc'⟩
    rw [minVal_eq_none_iff] at hv
    obtain ⟨p, hp, hpc⟩ := hc'.1
    obtain ⟨hv', hl'⟩ := tupleOf_valid hp
    have hlt : c < c' := (isNth_lt_iff hS hcX hc').2 (by omega)
    obtain ⟨e, he, -⟩ := hL.anc _ hl' hv' (by rw [tcost_tupleOf hp, hpc]; exact hlt)
    rw [hv] at he; simp at he
  have hlen : (s.i2c X).length = ℓ + 1 := by
    have : ℓ < (s.i2c X).length := (List.getElem?_eq_some_iff.1 h.hc).1
    have := h.hℓ
    rcases (h.W X).i2c_len with h1 | ⟨h1, -⟩ <;> omega
  have hi2c₁ : s₁.i2c X = s.i2c X := hL.i2cX
  have hd₁ : s₁.done X = ℓ := hL.doneX
  set s' := s₁.finish X ℓ with hs'
  have hcur' : ∀ v, minVal (s₁.queue X) = some v → s'.cur X = some v := by
    intro v hv
    simp [State.cur, hs', hi2c₁, hv, hlen]
  -- `WOk` for `X`
  have hWX : WOk G s' X := by
    refine ⟨?_, ?_, ?_⟩
    · suffices H : ∀ l : List ℝ, l = s.i2c X ++ (minVal (s₁.queue X)).toList →
          ∀ j (hj : j < l.length), IsCost G X j l[j] from
        H _ (by simp [hs', hi2c₁])
      intro l hl j hj
      cases hv : minVal (s₁.queue X) with
      | none =>
        rw [hv] at hl; simp only [Option.toList_none, List.append_nil] at hl; subst hl
        exact (h.W X).i2c_cost j hj
      | some v =>
        rw [hv] at hl; simp only [Option.toList_some] at hl; subst hl
        rcases Nat.lt_or_ge j (s.i2c X).length with hj' | hj'
        · rw [List.getElem_append_left hj']; exact (h.W X).i2c_cost j hj'
        · have : j = ℓ + 1 := by simp at hj; omega
          subst this
          rw [List.getElem_append_right hj']
          simp only [hlen, Nat.sub_self, List.getElem_cons_zero]
          exact hnext v hv
    · simp only [hs', State.finish_i2c_self, State.finish_done_self, hi2c₁, List.length_append,
        hlen]
      cases hv : minVal (s₁.queue X) with
      | none => exact Or.inr ⟨by simp, hnone hv⟩
      | some v => exact Or.inl (by simp)
    · intro j hj c' hc'
      simp only [hs', State.finish_done_self, State.finish_gen] at hj ⊢
      rcases Nat.lt_or_ge j ℓ with hj' | hj'
      · exact (hL.W X).gen_ok j (by omega) c' hc'
      · have : j = ℓ := by omega
        subst this
        rw [isNth_unique hS hc' hcX]
        exact ⟨hL.genN, hgen⟩
  have hmono : ∀ Z, s.done Z ≤ s'.done Z := by
    intro Z
    by_cases hZ : Z = X
    · subst hZ; simp [hs', h.hℓ]
    · rw [hs', State.finish_done_of_ne _ _ hZ]; exact hL.mono Z
  have hmono₁ : ∀ Y, s₁.done Y ≤ s'.done Y := by
    intro Y
    by_cases hY : Y = X
    · subst hY; simp [hs', hd₁]
    · rw [hs', State.finish_done_of_ne _ _ hY]
  have hemitX : emitsOf X (Ev.call X ℓ :: tr ++ [Ev.ret X]) = s₁.gen X c := by
    rw [hP.genX]; simp
  refine ⟨?_, by simp [hs'], ?_, ?_, hmono, ?_⟩
  · intro Z
    by_cases hZ : Z = X
    · subst hZ; exact hWX
    · exact (hL.W Z).of_same (same_finish_of_ne ℓ hZ)
  · intro Z hZ
    have hZX : Z ≠ X := fun h' => hZ (h' ▸ low_self hcur)
    exact ((hL.oth Z hZX).1 hZ).trans (same_finish_of_ne ℓ hZX)
  · intro Z hZ
    by_cases hZX : Z = X
    · subst hZX
      refine ⟨?_, ?_, ?_⟩
      · intro e he
        simp only [hs', State.finish_queue] at he
        obtain ⟨h1, h2, h3, h4⟩ := hL.entries e he
        have hv : minVal (s₁.queue Z) = some (cI G Z (ℓ + 1)) := by
          obtain ⟨m, hm⟩ := exists_isMin (List.ne_nil_of_mem he)
          have hmv : minVal (s₁.queue Z) = some m.2 := minVal_eq_some_iff.2 ⟨m, hm, rfl⟩
          rw [hmv, cI_eq (hnext _ hmv)]
        refine ⟨h1, ⟨_, hcur' _ hv, ?_⟩, h3.mono hmono₁, ?_⟩
        · obtain ⟨m, hm, hmv⟩ := minVal_eq_some_iff.1 hv
          rw [← hmv]; exact hm.2 e he
        · simp only [last, hs', State.finish_done_self, Nat.add_sub_cancel]
          rw [cI_eq hcX]; exact h4
      · simpa [hs'] using hL.nodup
      · intro t ht hv ⟨v, hv', hle⟩
        have hv'' : minVal (s₁.queue Z) = some v := by
          cases hm : minVal (s₁.queue Z) with
          | none =>
            simp only [hs', State.cur, State.finish_i2c_self, State.finish_done_self, hi2c₁,
              hm, Option.toList_none, List.append_nil] at hv'
            rw [List.getElem?_eq_none (by omega)] at hv'; cases hv'
          | some v' => rw [hcur' v' hm] at hv'; cases hv'; rfl
        have hlt : c < v := ((isNth_lt_iff hS hcX (hnext v hv'')).2 (by omega))
        simpa [hs'] using hL.anc t ht hv (lt_of_lt_of_le hlt hle)
    · exact ((hL.oth Z hZX).2 hZ).transfer (same_finish_of_ne ℓ hZX) hmono₁
  · intro Z
    by_cases hZX : Z = X
    · subst hZX
      rw [hemitX]
      refine ⟨hL.genN, fun p => ?_, ?_⟩
      · rw [hgen]
        simp only [hs', State.finish_done_self, ← h.hℓ]
        constructor
        · rintro ⟨hp, hc⟩; exact ⟨hp, ℓ, le_rfl, by omega, hc ▸ hcX⟩
        · rintro ⟨hp, k, hk1, hk2, hk⟩
          have : k = ℓ := by omega
          subst this
          exact ⟨hp, isNth_unique hS hk hcX⟩
      · refine List.Pairwise.imp_of_mem (fun {p q} hp hq _ => ?_)
          (List.pairwise_of_forall (R := fun _ _ => True) (fun _ _ => trivial))
        rw [((hgen p).1 hp).2, ((hgen q).1 hq).2]
    · have := hP.emits Z hZX
      simp only [emitsOf_append, emitsOf_cons, emitOf_call, Option.toList_none, List.nil_append,
        emitOf_ret, emitsOf_nil, List.append_nil]
      exact this.congr rfl (by rw [hs', State.finish_done_of_ne _ _ hZX])

end

end EcoSearch


==> anc/lean/EcoSearch/Eco/Delay.lean <==
import EcoSearch.Eco.Theorem1
import EcoSearch.Eco.Windows

/-!
# Theorem 2: constant delay

We bound the number of elementary operations (events of the trace other than `emit`) between
two consecutive generated programs. With `m` the maximal arity of a rule and `|Γ|` the number of
non-terminals, every emit-free window of a run of the main loop has length at most
`2m + 2 + (m + 2)|Γ|` (`constant_delay`), and the first program is generated after at most
`(m + 2)|Γ|` operations.

The proof follows the paper: every popped cost tuple generates at least one program, every
call generates at least one program, and the depth of the call stack is bounded by the number
of non-terminals whose current cost is at most the cost of the running call (`lowCount`),
which decreases strictly along the call stack.

This bound counts each queue operation as one step. It holds for real costs. For integer costs,
the queues are bucket queues and each operation takes constant time by Lemma 5 (see
`EcoSearch.Eco.Window`).
-/

set_option linter.unusedSectionVars false

namespace EcoSearch

noncomputable section

open Classical

variable {N R : Type} [DecidableEq N] [DecidableEq R] [Finite R] [Fintype N]
variable {G : Grammar N R}

/-- The number of non-terminals whose current cost is at most `c`. -/
def lowCount (s : State N R) (c : ℝ) : ℕ := (Finset.univ.filter (fun Z => Low s Z c)).card

theorem lowCount_le (s : State N R) (c : ℝ) : lowCount s c ≤ Fintype.card N :=
  Finset.card_filter_le _ _

/-- The bound on emit-free prefixes of a call. -/
def Pb (m h : ℕ) : ℕ := (m + 2) * h
/-- The bound on emit-free windows of a call. -/
def Bb (m h : ℕ) : ℕ := 2 * m + 2 + (m + 2) * h

local notation "EM" => (Ev.isEmit : Ev N R → Bool)

/-- Statistics of the trace of a call `Output(X, ℓ)`. -/
structure OStat (m h : ℕ) (tr : List (Ev N R)) : Prop where
  has : HasEmit EM tr
  pre : PreB EM (Pb m h) tr
  suf : SufB EM (m + 1) tr
  ef : EF EM (Bb m h) tr

/-- Statistics of the trace of an argument loop over a list of length `k`. -/
structure AStat (m h k : ℕ) (tr : List (Ev N R)) : Prop where
  len : ¬ HasEmit EM tr → tr.length ≤ k
  pre : PreB EM (k + Pb m (h - 1)) tr
  suf : SufB EM (k + (m + 1)) tr
  ef : EF EM (max (Bb m (h - 1)) (m + 1 + k + Pb m (h - 1))) tr

/-- Statistics of the trace of a `while` loop. -/
structure LStat (m h : ℕ) (tr : List (Ev N R)) : Prop where
  nil : ¬ HasEmit EM tr → tr = []
  pre : PreB EM (1 + m + Pb m (h - 1)) tr
  suf : SufB EM m tr
  ef : EF EM (Bb m h) tr

theorem lowCount_call {s0 s : State N R} {X : N} {ℓ : ℕ} {c c' : ℝ} {l : List (N × ℕ)}
    (hA : AInv G s0 X ℓ c l s) (hd0 : s0.done X = ℓ) (hlt : c' < c) :
    lowCount s c' + 1 ≤ lowCount s0 c := by
  have hcurX : s.cur X = some c := cur_eq_of hA.doneX (by rw [hA.i2cX]; exact hA.hc)
  have hcur0 : s0.cur X = some c := cur_eq_of hd0 hA.hc
  have hsub : Finset.univ.filter (fun Z => Low s Z c') ⊆
      (Finset.univ.filter (fun Z => Low s0 Z c)).erase X := by
    intro Z hZ
    simp only [Finset.mem_filter, Finset.mem_univ, true_and] at hZ
    have hZX : Z ≠ X := fun h => not_low_of_lt hcurX hlt (h ▸ hZ)
    simp only [Finset.mem_erase, Finset.mem_filter, Finset.mem_univ, true_and]
    refine ⟨hZX, ?_⟩
    by_contra h0
    obtain ⟨c'', hc'', hle⟩ := hZ
    rw [((hA.oth Z hZX).1 h0).cur] at hc''
    exact h0 ⟨c'', hc'', by linarith⟩
  have hX : X ∈ Finset.univ.filter (fun Z => Low s0 Z c) := by
    simp only [Finset.mem_filter, Finset.mem_univ, true_and]; exact low_self hcur0
  have := Finset.card_le_card hsub
  rw [Finset.card_erase_of_mem hX] at this
  have hpos := Finset.card_pos.2 ⟨X, hX⟩
  unfold lowCount
  omega

theorem isEmit_check (Y : N) : (Ev.check Y : Ev N R).isEmit = false := rfl
theorem isEmit_call (X : N) (ℓ : ℕ) : (Ev.call X ℓ : Ev N R).isEmit = false := rfl
theorem isEmit_ret (X : N) : (Ev.ret X : Ev N R).isEmit = false := rfl
theorem isEmit_pop (X : N) (e : Entry R) : (Ev.pop X e : Ev N R).isEmit = false := rfl

variable (m : ℕ)

/-! ### The cases of the induction -/

theorem stat_mk {X : N} {ℓ : ℕ} {s s₁ : State N R} {c₀ : ℝ} {tr : List (Ev N R)}
    (hc : (s.i2c X)[ℓ]? = some c₀) (hloop : Loop G X c₀ (s.setGen X c₀ []) tr s₁)
    (ih : ∀ (s0 : State N R) (ℓ' : ℕ) (h : ℕ), LInv G s0 X ℓ' c₀ (s.setGen X c₀ []) →
      s0.done X = ℓ' → lowCount s0 c₀ ≤ h → LStat m h tr) :
    ∀ c h, Pre G s X ℓ c → lowCount s c ≤ h →
      OStat m h (Ev.call X ℓ :: tr ++ [Ev.ret X]) := by
  intro c h hpre hlow
  have : c₀ = c := by rw [hpre.hc] at hc; exact (Option.some_inj.1 hc).symm
  subst this
  have hL := loop_init hpre
  have hS := ih s ℓ h hL hpre.hℓ.symm hlow
  have hcur : s.cur X = some c₀ := cur_eq_of hpre.hℓ.symm hpre.hc
  have h1 : 1 ≤ h := by
    have : 0 < lowCount s c₀ := Finset.card_pos.2 ⟨X, by simpa using low_self hcur⟩
    omega
  -- the loop generates at least one program
  have hhas : HasEmit EM tr := by
    by_contra hne
    have htr := hS.nil hne
    subst htr
    have hcX : IsCost G X ℓ c₀ := (hpre.W X).get_eq hpre.hc
    obtain ⟨p, hp, hpc⟩ := hcX.1
    have hm := (hL.gen p).not.1 (by simp)
    simp only [hp, hpc, true_and, not_not] at hm
    obtain ⟨e, he, heq⟩ := List.mem_map.1 hm
    have hev := (hL.entries e he).1.2.2
    have hmin : IsMin ((s.setGen X c₀ []).queue X) e :=
      ⟨he, fun e' he' => by rw [hev, heq, tcost_tupleOf hp, hpc]; exact (hL.entries e' he').2.1⟩
    cases hloop with
    | stop hstop => exact hstop e hmin (by rw [hev, heq, tcost_tupleOf hp, hpc])
  have hx : HasEmit EM (Ev.call X ℓ :: tr) := by
    rw [← List.singleton_append]; exact hasEmit_append.2 (Or.inr hhas)
  have hpre1 : PreB EM (Pb m h) (Ev.call X ℓ :: tr) := by
    rw [← List.singleton_append]
    refine (PreB.append_no hS.pre).mono ?_
    simp only [List.length_singleton, Pb]
    obtain ⟨h', rfl⟩ : ∃ h', h = h' + 1 := ⟨h - 1, by omega⟩
    simp only [Nat.add_sub_cancel]; ring_nf; omega
  have hsuf1 : SufB EM m (Ev.call X ℓ :: tr) := by
    rw [← List.singleton_append]; exact SufB.append_has hhas hS.suf
  have hef1 : EF EM (Bb m h) (Ev.call X ℓ :: tr) := by
    rw [← List.singleton_append]
    refine (EF.append (EF.length _) hS.ef (SufB.length _) hS.pre).mono ?_
    simp only [List.length_singleton, Bb, Pb]
    obtain ⟨h', rfl⟩ : ∃ h', h = h' + 1 := ⟨h - 1, by omega⟩
    simp only [Nat.add_sub_cancel]
    refine max_le (max_le (by omega) le_rfl) ?_
    ring_nf; omega
  refine ⟨hasEmit_append.2 (Or.inl hx), PreB.append_has hx hpre1, ?_, ?_⟩
  · simpa using SufB.append_no (y := [Ev.ret X]) hsuf1
  · refine (EF.append hef1 (EF.length _) hsuf1 (PreB.length _)).mono ?_
    simp only [List.length_singleton, Bb]
    refine max_le (max_le le_rfl (by omega)) (by omega)

theorem stat_step {X : N} {c : ℝ} {s s₁ : State N R} {e : Entry R}
    {tra trl : List (Ev N R)} (hm : ∀ r, (G.args r).length ≤ m)
    (hmin : IsMin (s.queue X) e) (he : e.2 = c)
    (hargs : Args G ((G.args e.1.r).zip e.1.n) (s.setQueue X ((s.queue X).erase e)) tra s₁)
    (ihA : ∀ (s0 : State N R) (X' : N) (ℓ : ℕ) (c' : ℝ) (h : ℕ),
      AInv G s0 X' ℓ c' ((G.args e.1.r).zip e.1.n) (s.setQueue X ((s.queue X).erase e)) →
      s0.done X' = ℓ → lowCount s0 c' ≤ h → ((G.args e.1.r).zip e.1.n).length ≤ m →
      AStat m h ((G.args e.1.r).zip e.1.n).length tra)
    (ihR : ∀ (s0 : State N R) (ℓ : ℕ) (h : ℕ),
      LInv G s0 X ℓ c (updateAll X e.1 e.2 (argIdx G e.1) (generate G X c s₁ e.1).1).1 →
      s0.done X = ℓ → lowCount s0 c ≤ h → LStat m h trl) :
    ∀ (s0 : State N R) (ℓ : ℕ) (h : ℕ), LInv G s0 X ℓ c s → s0.done X = ℓ →
      lowCount s0 c ≤ h → LStat m h
      (Ev.pop X e :: tra ++ (generate G X c s₁ e.1).2 ++
        (updateAll X e.1 e.2 (argIdx G e.1) (generate G X c s₁ e.1).1).2 ++ trl) := by
  intro s0 ℓ h hL hd0 hlow
  have hk : ((G.args e.1.r).zip e.1.n).length ≤ m :=
    by rw [List.length_zip]; exact (min_le_left _ _).trans (hm _)
  set k := ((G.args e.1.r).zip e.1.n).length with hkdef
  have hAS := ihA s0 X ℓ c h (args_pre hL hmin he) hd0 hlow hk
  have hAp := args_correct hargs (args_pre hL hmin he)
  obtain ⟨hL₃, -, -, -, -, hne⟩ := loop_step_inv hL hmin he hAp
  have hRS := ihR s0 ℓ h hL₃ hd0 hlow
  have hU := updateAll_spec X e.1 e.2 (argIdx G e.1) (generate G X c s₁ e.1).1
  set gens := (generate G X c s₁ e.1).2 with hgens
  set upds := (updateAll X e.1 e.2 (argIdx G e.1) (generate G X c s₁ e.1).1).2 with hupds
  have hgall : ∀ a ∈ gens, a.isEmit = true := by
    intro a ha
    simp only [hgens, generate, List.mem_map] at ha
    obtain ⟨p, -, rfl⟩ := ha
    rfl
  have hghas : HasEmit EM gens := by
    obtain ⟨p, hp⟩ := List.exists_mem_of_ne_nil _ hne
    exact hasEmit_of_mem (List.mem_map_of_mem (f := Ev.emit X) hp) rfl
  obtain ⟨hg0, hgp, hgs⟩ := all_emit hgall
  have hulen : upds.length ≤ m := by
    rw [hupds, hU.evs_len, argIdx, List.length_zipIdx]; exact hm _
  have huno : ¬ HasEmit EM upds := by
    rw [not_hasEmit_iff]
    intro a ha
    rcases hU.evs a ha with ⟨e', rfl⟩ | rfl <;> rfl
  -- the iteration `[pop] ++ tra`
  have hpop : ¬ HasEmit EM [Ev.pop X e] := singleton_no rfl
  have hP1 : PreB EM (1 + k + Pb m (h - 1)) ([Ev.pop X e] ++ tra) := by
    refine (PreB.append_no hAS.pre).mono ?_
    simp; omega
  have hS1 : SufB EM (k + (m + 1)) ([Ev.pop X e] ++ tra) := by
    by_cases ht : HasEmit EM tra
    · exact SufB.append_has ht hAS.suf
    · refine (SufB.append_no (SufB.length _)).mono ?_
      have := hAS.len ht
      simp; omega
  have hE1 : EF EM (max (Bb m (h - 1)) (m + 1 + k + Pb m (h - 1))) ([Ev.pop X e] ++ tra) := by
    refine (EF.append (EF.length _) hAS.ef (SufB.length _) hAS.pre).mono ?_
    simp only [List.length_singleton]
    refine max_le (max_le (by omega) le_rfl) (by omega)
  -- adding the generated programs
  have hx2 : HasEmit EM ([Ev.pop X e] ++ tra ++ gens) := hasEmit_append.2 (Or.inr hghas)
  have hP2 : PreB EM (1 + k + Pb m (h - 1)) ([Ev.pop X e] ++ tra ++ gens) := by
    by_cases ht : HasEmit EM ([Ev.pop X e] ++ tra)
    · exact PreB.append_has ht hP1
    · refine (PreB.append_no hgp).mono ?_
      have := hAS.len (fun h' => ht (hasEmit_append.2 (Or.inr h')))
      simp; omega
  have hS2 : SufB EM 0 ([Ev.pop X e] ++ tra ++ gens) := SufB.append_has hghas hgs
  have hE2 : EF EM (max (Bb m (h - 1)) (m + 1 + k + Pb m (h - 1)))
      ([Ev.pop X e] ++ tra ++ gens) := by
    refine (EF.append hE1 hg0 hS1 hgp).mono ?_
    refine max_le (max_le le_rfl (by omega)) (by omega)
  -- adding the updates
  have hx3 : HasEmit EM ([Ev.pop X e] ++ tra ++ gens ++ upds) := hasEmit_append.2 (Or.inl hx2)
  have hP3 : PreB EM (1 + k + Pb m (h - 1)) ([Ev.pop X e] ++ tra ++ gens ++ upds) :=
    PreB.append_has hx2 hP2
  have hS3 : SufB EM m ([Ev.pop X e] ++ tra ++ gens ++ upds) :=
    (SufB.append_no hS2).mono (by omega)
  have hE3 : EF EM (max (Bb m (h - 1)) (m + 1 + k + Pb m (h - 1)))
      ([Ev.pop X e] ++ tra ++ gens ++ upds) := by
    refine (EF.append hE2 (EF.length _) hS2 (PreB.length _)).mono ?_
    refine max_le (max_le le_rfl (by omega)) (by omega)
  have heq : Ev.pop X e :: tra ++ gens ++ upds ++ trl =
      [Ev.pop X e] ++ tra ++ gens ++ upds ++ trl := rfl
  rw [heq]
  have hBb : max (Bb m (h - 1)) (m + 1 + k + Pb m (h - 1)) ≤ Bb m h := by
    simp only [Bb, Pb]
    refine max_le ?_ ?_
    · have : (m + 2) * (h - 1) ≤ (m + 2) * h := Nat.mul_le_mul_left _ (Nat.sub_le _ _)
      omega
    · rcases Nat.eq_zero_or_pos h with h0 | hpos
      · subst h0; simp; omega
      · obtain ⟨h', rfl⟩ : ∃ h', h = h' + 1 := ⟨h - 1, by omega⟩
        simp only [Nat.add_sub_cancel]; ring_nf; omega
  refine ⟨fun hn => absurd (hasEmit_append.2 (Or.inl hx3)) hn,
    (PreB.append_has hx3 hP3).mono (by omega), ?_, ?_⟩
  · by_cases ht : HasEmit EM trl
    · exact SufB.append_has ht hRS.suf
    · rw [hRS.nil ht]; simpa using hS3
  · refine (EF.append hE3 hRS.ef hS3 hRS.pre).mono ?_
    refine max_le (max_le hBb le_rfl) ?_
    simp only [Bb, Pb]
    rcases Nat.eq_zero_or_pos h with h0 | hpos
    · subst h0; simp; omega
    · obtain ⟨h', rfl⟩ : ∃ h', h = h' + 1 := ⟨h - 1, by omega⟩
      simp only [Nat.add_sub_cancel]; ring_nf; omega

theorem stat_call {Y : N} {k : ℕ} {l : List (N × ℕ)} {s s₁ : State N R}
    {tr₁ tr₂ : List (Ev N R)} (hk : k = s.done Y) (hout : Output G Y k s tr₁ s₁)
    (ihO : ∀ c h, Pre G s Y k c → lowCount s c ≤ h → OStat m h tr₁)
    (ihR : ∀ (s0 : State N R) (X : N) (ℓ : ℕ) (c : ℝ) (h : ℕ), AInv G s0 X ℓ c l s₁ →
      s0.done X = ℓ → lowCount s0 c ≤ h → l.length ≤ m → AStat m h l.length tr₂) :
    ∀ (s0 : State N R) (X : N) (ℓ : ℕ) (c : ℝ) (h : ℕ), AInv G s0 X ℓ c ((Y, k) :: l) s →
      s0.done X = ℓ → lowCount s0 c ≤ h → ((Y, k) :: l).length ≤ m →
      AStat m h ((Y, k) :: l).length (Ev.check Y :: tr₁ ++ tr₂) := by
  intro s0 X ℓ c h hA hd0 hlow hlen
  obtain ⟨hpre, -, hlt⟩ := call_pre hA hk
  have hlc := lowCount_call hA hd0 hlt
  have hO := ihO _ (h - 1) hpre (by omega)
  obtain ⟨hA₁, -⟩ := after_call hA (output_correct hout hpre) hlt
  have hR := ihR s0 X ℓ c h hA₁ hd0 hlow (by simp at hlen; omega)
  simp only [List.length_cons]
  set j := l.length
  have hchk : ¬ HasEmit EM [Ev.check Y] := singleton_no rfl
  have hx : HasEmit EM ([Ev.check Y] ++ tr₁) := hasEmit_append.2 (Or.inr hO.has)
  have hPx : PreB EM (1 + Pb m (h - 1)) ([Ev.check Y] ++ tr₁) := by
    simpa using PreB.append_no (x := [Ev.check Y]) hO.pre
  have hSx : SufB EM (m + 1) ([Ev.check Y] ++ tr₁) := SufB.append_has hO.has hO.suf
  have hEx : EF EM (max (Bb m (h - 1)) (1 + Pb m (h - 1))) ([Ev.check Y] ++ tr₁) := by
    refine (EF.append (EF.length _) hO.ef (SufB.length _) hO.pre).mono ?_
    simp only [List.length_singleton]
    exact max_le (max_le (le_max_of_le_left (by unfold Bb; omega)) (le_max_left _ _))
      (le_max_right _ _)
  have heq : Ev.check Y :: tr₁ ++ tr₂ = [Ev.check Y] ++ tr₁ ++ tr₂ := rfl
  rw [heq]
  refine ⟨fun hn => absurd (hasEmit_append.2 (Or.inl hx)) hn,
    (PreB.append_has hx hPx).mono (by omega), ?_, ?_⟩
  · by_cases ht : HasEmit EM tr₂
    · exact (SufB.append_has ht hR.suf).mono (by omega)
    · refine (SufB.append_no hSx).mono ?_
      have := hR.len ht
      omega
  · refine (EF.append hEx hR.ef hSx hR.pre).mono ?_
    refine max_le (max_le (max_le (le_max_left _ _) ?_) ?_) ?_
    · exact le_max_of_le_right (by omega)
    · exact max_le (le_max_left _ _) (le_max_of_le_right (by omega))
    · exact le_max_of_le_right (by omega)

theorem stat_noCall {Y : N} {k : ℕ} {l : List (N × ℕ)} {s : State N R}
    {tr₂ : List (Ev N R)}
    (ihR : ∀ (s0 : State N R) (X : N) (ℓ : ℕ) (c : ℝ) (h : ℕ), AInv G s0 X ℓ c l s →
      s0.done X = ℓ → lowCount s0 c ≤ h → l.length ≤ m → AStat m h l.length tr₂) :
    ∀ (s0 : State N R) (X : N) (ℓ : ℕ) (c : ℝ) (h : ℕ), AInv G s0 X ℓ c ((Y, k) :: l) s →
      s0.done X = ℓ → lowCount s0 c ≤ h → ((Y, k) :: l).length ≤ m →
      AStat m h ((Y, k) :: l).length (Ev.check Y :: tr₂) := by
  intro s0 X ℓ c h hA hd0 hlow hlen
  have hA₁ : AInv G s0 X ℓ c l s :=
    ⟨hA.W, hA.doneX, hA.i2cX, hA.hc, hA.oth, hA.mono0,
      fun q hq => hA.args q (List.mem_cons_of_mem _ hq)⟩
  have hR := ihR s0 X ℓ c h hA₁ hd0 hlow (by simp at hlen; omega)
  simp only [List.length_cons]
  have heq : Ev.check Y :: tr₂ = [Ev.check Y] ++ tr₂ := rfl
  rw [heq]
  refine ⟨fun hn => ?_, ?_, ?_, ?_⟩
  · have := hR.len (fun h' => hn (hasEmit_append.2 (Or.inr h')))
    simp; omega
  · refine (PreB.append_no hR.pre).mono ?_
    simp; omega
  · by_cases ht : HasEmit EM tr₂
    · exact (SufB.append_has ht hR.suf).mono (by omega)
    · refine (SufB.append_no (SufB.length _)).mono ?_
      have := hR.len ht
      simp; omega
  · refine (EF.append (EF.length _) hR.ef (SufB.length _) hR.pre).mono ?_
    simp only [List.length_singleton]
    refine max_le (max_le (le_max_of_le_right (by omega)) ?_) (le_max_of_le_right (by omega))
    exact max_le (le_max_left _ _) (le_max_of_le_right (by omega))

/-- The three statements proved by mutual induction. -/
theorem stat_all (hm : ∀ r, (G.args r).length ≤ m) :
    ∀ {X ℓ s tr s'}, Output G X ℓ s tr s' → ∀ c h, Pre G s X ℓ c → lowCount s c ≤ h →
      OStat m h tr := by
  intro X ℓ s tr s' hout
  exact Output.rec
    (motive_1 := fun X ℓ s tr s' _ => ∀ c h, Pre G s X ℓ c → lowCount s c ≤ h → OStat m h tr)
    (motive_2 := fun X c s tr s' _ => ∀ (s0 : State N R) (ℓ : ℕ) (h : ℕ),
      LInv G s0 X ℓ c s → s0.done X = ℓ → lowCount s0 c ≤ h → LStat m h tr)
    (motive_3 := fun l s tr s' _ => ∀ (s0 : State N R) (X : N) (ℓ : ℕ) (c : ℝ) (h : ℕ),
      AInv G s0 X ℓ c l s → s0.done X = ℓ → lowCount s0 c ≤ h → l.length ≤ m →
      AStat m h l.length tr)
    (fun hc hloop ih => stat_mk m hc hloop ih)
    (fun _ _ _ _ _ _ _ => ⟨fun _ => rfl, (PreB.length _).mono (by simp),
      (SufB.length _).mono (by simp), (EF.length _).mono (by simp)⟩)
    (fun hmin he hargs _ ihA ihR => stat_step m hm hmin he hargs ihA ihR)
    (fun _ _ _ _ _ _ _ _ _ => ⟨fun _ => by simp, (PreB.length _).mono (by simp),
      (SufB.length _).mono (by simp), (EF.length _).mono (by simp)⟩)
    (fun hk hout _ ihO ihR => stat_call m hk hout ihO ihR)
    (fun _ _ ihR => stat_noCall m ihR) hout

/-- Statistics of a run of the main loop. -/
theorem run_stat (hm : ∀ r, (G.args r).length ≤ m) {S : N} {L : ℕ} {s0 s : State N R}
    {tr : List (Ev N R)} (h0 : AllOk G s0) (hd0 : s0.done S = 0) (h : Run G S L s0 tr s) :
    (tr = [] ∨ HasEmit EM tr ∧ SufB EM (m + 1) tr) ∧
      PreB EM (Pb m (Fintype.card N)) tr ∧ EF EM (Bb m (Fintype.card N)) tr := by
  induction h with
  | zero => exact ⟨Or.inl rfl, (PreB.length _).mono (by simp), (EF.length _).mono (by simp)⟩
  | @succ L _ s₁ s₂ tr tr' hrun hout ih =>
    obtain ⟨hn, hP, hE⟩ := ih h0 hd0
    obtain ⟨hok, hd, -, -⟩ := run_spec h0 hd0 hrun
    obtain ⟨c, hc⟩ := output_hc hout
    have hpre : Pre G s₁ S L c := ⟨fun Z => (hok Z).1, hd.symm, hc, fun Z _ => (hok Z).2⟩
    have hO := stat_all m hm hout c _ hpre (lowCount_le s₁ c)
    refine ⟨Or.inr ⟨hasEmit_append.2 (Or.inr hO.has), SufB.append_has hO.has hO.suf⟩, ?_, ?_⟩
    · rcases hn with rfl | ⟨hhas, -⟩
      · simpa using hO.pre
      · exact PreB.append_has hhas hP
    · rcases hn with rfl | ⟨-, hsuf⟩
      · simpa using hO.ef
      · refine (EF.append hE hO.ef hsuf hO.pre).mono ?_
        simp only [Bb, Pb]
        exact max_le (max_le le_rfl le_rfl) (by omega)

variable {mc : N → ℝ} {rules : List R}

/-- **Theorem 2 (constant delay).** Let `m` bound the arity of the rules. In any run of the
main loop of Eco Search, every sequence of consecutive elementary operations during which no
program is generated has length at most `2m + 2 + (m + 2)|Γ|`, and the first program is
generated after at most `(m + 2)|Γ|` operations. The bound depends only on the grammar. -/
theorem constant_delay (hm : ∀ r, (G.args r).length ≤ m) (hrules : ∀ r, r ∈ rules)
    (hnd : rules.Nodup) (hmc : ∀ X, IsCost G X 0 (mc X)) {S : N} {L : ℕ}
    {tr : List (Ev N R)} {s : State N R} (h : Run G S L (initState G mc rules) tr s) :
    EF EM (2 * m + 2 + (m + 2) * Fintype.card N) tr ∧
      PreB EM ((m + 2) * Fintype.card N) tr :=
  let h' := run_stat m hm (init_ok hrules hnd hmc) rfl h
  ⟨h'.2.2, h'.2.1⟩

end

end EcoSearch


==> anc/lean/EcoSearch/Eco/Invariants.lean <==
import EcoSearch.Eco.Tuples

/-!
# The invariants of Eco Search (Lemma 3)

`WOk s Z` is items (1) and (2) of Lemma 3 for the non-terminal `Z`: `Index2Cost_Z` is correct,
has `Done_Z + 1` elements (or `Done_Z` when `Z` is exhausted), and the completed levels of
`Generated_Z` contain exactly the programs of the corresponding costs.

`QOk s Z` is items (3) and (4) for a non-terminal without a running call: every entry of
`Queue_Z` is a valid cost tuple valued by its true cost and not yet consumed, and every valid
cost tuple not consumed yet has an ancestor in the queue. It also records where each entry comes
from (an initial tuple, or a child of a tuple whose cost is at most the last popped cost), which
is what Lemma 5 needs.
-/

set_option linter.unusedSectionVars false

namespace EcoSearch

noncomputable section

open Classical

variable {N R : Type} [DecidableEq N] [DecidableEq R] [Finite R]
variable (G : Grammar N R)

/-- Items (1) and (2) of Lemma 3. -/
structure WOk (s : State N R) (Z : N) : Prop where
  i2c_cost : ∀ j (h : j < (s.i2c Z).length), IsCost G Z j ((s.i2c Z)[j])
  i2c_len : (s.i2c Z).length = s.done Z + 1 ∨
    ((s.i2c Z).length = s.done Z ∧ ¬ ∃ c, IsCost G Z (s.done Z) c)
  gen_ok : ∀ j < s.done Z, ∀ c, IsCost G Z j c →
    (s.gen Z c).Nodup ∧ ∀ p, p ∈ s.gen Z c ↔ Derives G Z p ∧ p.cost G = c

/-- The value `v` is at least the current cost of `Z` (cost tuples of such a value have not
been consumed yet). -/
def Uncons (s : State N R) (Z : N) (v : ℝ) : Prop := ∃ c, s.cur Z = some c ∧ c ≤ v

/-- The current cost of `Z` is at most `c`. -/
def Low (s : State N R) (Z : N) (c : ℝ) : Prop := ∃ c', s.cur Z = some c' ∧ c' ≤ c

/-- The fields of `Z` agree in two states. -/
def Same (s s' : State N R) (Z : N) : Prop :=
  s'.gen Z = s.gen Z ∧ s'.i2c Z = s.i2c Z ∧ s'.queue Z = s.queue Z ∧ s'.done Z = s.done Z

/-- The initial cost tuple of a rule. -/
def initTup (r : R) : Tup R := ⟨r, (G.args r).map (fun _ => 0)⟩

/-- Where an entry comes from: an initial tuple, or a child of a valid tuple of true cost at
most `lam`. -/
def ParentOk (t : Tup R) (lam : ℝ) : Prop :=
  t = initTup G t.r ∨
    ∃ t₀ i, t = child t₀ i ∧ Valid G t₀ ∧ i < t₀.n.length ∧ tcost G t₀ ≤ lam

/-- The last popped cost of a non-terminal without running call (`c_Z^0` if nothing has been
popped yet). -/
def last (s : State N R) (Z : N) : ℝ := cI G Z (s.done Z - 1)

/-- The indices of a tuple refer to levels that are completed or about to be generated. -/
def IdxOk (s : State N R) (t : Tup R) : Prop := ∀ q ∈ (G.args t.r).zip t.n, q.2 ≤ s.done q.1

/-- The properties of an entry of `Queue_Z`. -/
def EntryOk (Z : N) (e : Entry R) : Prop :=
  G.lhs e.1.r = Z ∧ Valid G e.1 ∧ e.2 = tcost G e.1

/-- Items (3) and (4) of Lemma 3 for a non-terminal without running call. -/
structure QOk (s : State N R) (Z : N) : Prop where
  entries : ∀ e ∈ s.queue Z, EntryOk G Z e ∧ Uncons s Z e.2 ∧ IdxOk G s e.1 ∧
    ParentOk G e.1 (last G s Z)
  nodup : ((s.queue Z).map Prod.fst).Nodup
  anc : ∀ t : Tup R, G.lhs t.r = Z → Valid G t → Uncons s Z (tcost G t) →
    ∃ e ∈ s.queue Z, Anc e.1 t

/-- The specification of the programs from `Z` generated between two states: exactly the
programs from `Z` of the costs of the levels completed in between, each once, by non-decreasing
costs. -/
structure EmitSpec (s s' : State N R) (Z : N) (l : List (Prog R)) : Prop where
  nodup : l.Nodup
  mem : ∀ p, p ∈ l ↔ Derives G Z p ∧ ∃ k, s.done Z ≤ k ∧ k < s'.done Z ∧ IsCost G Z k (p.cost G)
  sorted : l.Pairwise (fun p q => p.cost G ≤ q.cost G)

variable {G}

/-! ### Basic facts -/

theorem Same.refl (s : State N R) (Z : N) : Same s s Z := ⟨rfl, rfl, rfl, rfl⟩

theorem Same.trans {s₁ s₂ s₃ : State N R} {Z : N} (h₁ : Same s₁ s₂ Z) (h₂ : Same s₂ s₃ Z) :
    Same s₁ s₃ Z :=
  ⟨h₂.1.trans h₁.1, h₂.2.1.trans h₁.2.1, h₂.2.2.1.trans h₁.2.2.1, h₂.2.2.2.trans h₁.2.2.2⟩

theorem Same.cur {s s' : State N R} {Z : N} (h : Same s s' Z) : s'.cur Z = s.cur Z := by
  simp [State.cur, h.2.1, h.2.2.2]

theorem WOk.of_same {s s' : State N R} {Z : N} (hW : WOk G s Z) (h : Same s s' Z) :
    WOk G s' Z := by
  obtain ⟨h1, h2, h3, h4⟩ := h
  exact ⟨by rw [h2]; exact hW.i2c_cost, by rw [h2, h4]; exact hW.i2c_len,
    by rw [h4, h1]; exact hW.gen_ok⟩

theorem IdxOk.mono {s s' : State N R} {t : Tup R} (h : IdxOk G s t)
    (hm : ∀ Y, s.done Y ≤ s'.done Y) : IdxOk G s' t :=
  fun q hq => (h q hq).trans (hm q.1)

theorem QOk.transfer {s s' : State N R} {Z : N} (hQ : QOk G s Z) (h : Same s s' Z)
    (hm : ∀ Y, s.done Y ≤ s'.done Y) : QOk G s' Z := by
  have hc := h.cur
  have hl : last G s' Z = last G s Z := by simp [last, h.2.2.2]
  refine ⟨?_, ?_, ?_⟩
  · intro e he
    rw [h.2.2.1] at he
    obtain ⟨h1, h2, h3, h4⟩ := hQ.entries e he
    exact ⟨h1, by simpa [Uncons, hc] using h2, h3.mono hm, by rw [hl]; exact h4⟩
  · rw [h.2.2.1]; exact hQ.nodup
  · intro t ht hv hu
    rw [h.2.2.1]
    exact hQ.anc t ht hv (by simpa [Uncons, hc] using hu)

theorem low_or_high (s : State N R) (Z : N) (c : ℝ) :
    Low s Z c ∨ ∀ c', s.cur Z = some c' → c < c' := by
  by_cases h : Low s Z c
  · exact Or.inl h
  · right; intro c' hc'
    by_contra hle; push Not at hle
    exact h ⟨c', hc', hle⟩

/-- With `WOk`, the current cost is `c_Z^{Done_Z}`. -/
theorem WOk.cur_eq {s : State N R} {Z : N} (hW : WOk G s Z) {c : ℝ} (h : s.cur Z = some c) :
    IsCost G Z (s.done Z) c := by
  unfold State.cur at h
  rw [List.getElem?_eq_some_iff] at h
  obtain ⟨hlt, rfl⟩ := h
  exact hW.i2c_cost _ hlt

theorem WOk.get_eq {s : State N R} {Z : N} (hW : WOk G s Z) {j : ℕ} {c : ℝ}
    (h : (s.i2c Z)[j]? = some c) : IsCost G Z j c := by
  rw [List.getElem?_eq_some_iff] at h
  obtain ⟨hlt, rfl⟩ := h
  exact hW.i2c_cost _ hlt

/-- If `c_Z^k` exists and `k ≤ Done_Z`, then `Index2Cost_Z[k]` is defined. -/
theorem WOk.get_some {s : State N R} {Z : N} (hW : WOk G s Z) {k : ℕ}
    (hk : k ≤ s.done Z) (hex : ∃ c, IsCost G Z k c) : (s.i2c Z)[k]? = some (cI G Z k) := by
  have hlt : k < (s.i2c Z).length := by
    rcases hW.i2c_len with h | ⟨h, hne⟩
    · omega
    · rcases Nat.lt_or_ge k (s.done Z) with hk' | hk'
      · omega
      · exact absurd (by rwa [show k = s.done Z by omega] at hex) hne
  rw [List.getElem?_eq_getElem hlt, cI_eq (hW.i2c_cost k hlt)]

theorem WOk.cur_some {s : State N R} {Z : N} (hW : WOk G s Z)
    (hex : ∃ c, IsCost G Z (s.done Z) c) : s.cur Z = some (cI G Z (s.done Z)) :=
  hW.get_some le_rfl hex

/-- Arguments read by the product (line 15) once their level is completed. -/
theorem WOk.argSet_spec {s : State N R} {Y : N} (hW : WOk G s Y) {k : ℕ}
    (hk : k < s.done Y) (hex : ∃ c, IsCost G Y k c) :
    (s.argSet Y k).Nodup ∧ ∀ p, p ∈ s.argSet Y k ↔ Derives G Y p ∧ p.cost G = cI G Y k := by
  unfold State.argSet
  rw [hW.get_some hk.le hex]
  exact hW.gen_ok k hk _ (isCost_cI hex)

/-! ### The product of line 15 -/

theorem products_spec {s : State N R} {t : Tup R} (hv : Valid G t)
    (hargs : ∀ q ∈ (G.args t.r).zip t.n, (s.argSet q.1 q.2).Nodup ∧
      ∀ p, p ∈ s.argSet q.1 q.2 ↔ Derives G q.1 p ∧ p.cost G = cI G q.1 q.2) :
    (products G s t).Nodup ∧
      ∀ p, p ∈ products G s t ↔ Derives G (G.lhs t.r) p ∧ tupleOf G p = t := by
  obtain ⟨r, n⟩ := t
  simp only [products, Valid] at hv hargs ⊢
  refine ⟨?_, ?_⟩
  · refine (nodup_sections _ ?_).map (fun a b h => (Prog.node_injective.1 h).2)
    intro l hl
    obtain ⟨q, hq, rfl⟩ := List.mem_map.1 hl
    exact (hargs q hq).1
  · intro p
    obtain ⟨r', ts⟩ := p
    simp only [List.mem_map, List.mem_sections, Prog.node_injective, tupleOf, Prog.rule_node,
      Prog.children_node, Tup.mk.injEq]
    constructor
    · rintro ⟨ts', hts', hr, hteq⟩
      subst hr; subst hteq
      have key : List.Forall₂ (fun Y q => Derives G Y q) (G.args r) ts' ∧
          List.zipWith (idx G) (G.args r) ts' = n := by
        clear * - hts' hv hargs
        generalize G.args r = as at hv hargs hts' ⊢
        induction hv generalizing ts' with
        | nil => cases hts'; exact ⟨List.Forall₂.nil, rfl⟩
        | @cons Y k as ns hY _ ih =>
          cases hts' with
          | cons hmem hrest =>
            rename_i q qs
            have h1 := (hargs (Y, k) (by simp)).2 q
            rw [h1] at hmem
            obtain ⟨ih1, ih2⟩ := ih qs (fun q' hq' => hargs q' (List.mem_cons_of_mem _ hq')) hrest
            refine ⟨List.Forall₂.cons hmem.1 ih1, ?_⟩
            simp only [List.zipWith_cons_cons, ih2, List.cons.injEq, and_true]
            exact isNth_index_unique (by rw [← hmem.2]; exact isCost_idx hmem.1) (isCost_cI hY)
      exact ⟨derives_of_forall₂ key.1, rfl, key.2⟩
    · rintro ⟨hd, rfl, hn⟩
      refine ⟨ts, ?_, rfl, rfl⟩
      have hf := derives_forall₂ hd
      subst hn
      clear * - hf hargs hv
      generalize G.args r' = as at hf hargs hv ⊢
      induction hf with
      | nil => exact List.Forall₂.nil
      | @cons Y q as qs hY _ ih =>
        simp only [List.zipWith_cons_cons, List.zip_cons_cons, List.map_cons] at hargs hv ⊢
        refine List.Forall₂.cons ?_ (ih (fun q' hq' => hargs q' (by simp [hq'])) ?_)
        · rw [(hargs (Y, idx G Y q) (by simp)).2 q]
          exact ⟨hY, (cI_eq (isCost_idx hY)).symm⟩
        · cases hv with | cons _ h => exact h

end

end EcoSearch


==> anc/lean/EcoSearch/Eco/Main.lean <==
import EcoSearch.Eco.Correct

/-!
# Correctness of Eco Search: the loop step and the mutual induction

`output_correct` is Lemma 3 for a call `Output(X, ℓ)`: from the precondition `Pre`, any run of
the call satisfies `Post`. In particular the call generates exactly the programs from `X` of cost
`c_X^ℓ`, each once (`Post.emits`), and after the call `Generated_X[c_X^ℓ]` contains them
(`Post.W`).
-/

set_option linter.unusedSectionVars false

namespace EcoSearch

noncomputable section

open Classical

variable {N R : Type} [DecidableEq N] [DecidableEq R] [Finite R]
variable {G : Grammar N R}

/-- Number of entries of value `c` in `Queue_X`: the measure of the `while` loop. -/
def cnt (X : N) (c : ℝ) (s : State N R) : ℕ := (s.queue X).countP (fun e => decide (e.2 = c))

/-- The precondition of the argument loop, right after a pop. -/
theorem args_pre {s0 s : State N R} {X : N} {ℓ : ℕ} {c : ℝ} {e : Entry R}
    (hL : LInv G s0 X ℓ c s) (hmin : IsMin (s.queue X) e) (he : e.2 = c) :
    AInv G s0 X ℓ c ((G.args e.1.r).zip e.1.n) (s.setQueue X ((s.queue X).erase e)) := by
  obtain ⟨⟨-, hv, hev⟩, -, hidx, -⟩ := hL.entries e hmin.1
  refine ⟨fun Z => (hL.W Z).congr rfl rfl rfl, hL.doneX, hL.i2cX, hL.hc, ?_, hL.mono, ?_⟩
  · intro Z hZ
    refine ⟨fun h => (hL.oth Z hZ).1 h |>.trans (same_setQueue_of_ne _ hZ), fun h => ?_⟩
    exact ((hL.oth Z hZ).2 h).transfer (same_setQueue_of_ne _ hZ) (fun _ => le_rfl)
  · intro q hq
    refine ⟨?_, hidx q hq⟩
    have hv' := hv
    unfold Valid at hv'
    rw [List.forall₂_iff_zip] at hv'
    have hex := hv'.2 hq
    refine ⟨cI G q.1 q.2, isCost_cI hex, ?_⟩
    rw [← he, hev]
    exact hv.cI_lt_tcost hq

theorem mem_zip_of_argIdx {t : Tup R} (hv : Valid G t) {Y : N} {i : ℕ}
    (h : (Y, i) ∈ argIdx G t) : i < t.n.length ∧ (Y, t.n.getD i 0) ∈ (G.args t.r).zip t.n := by
  rw [argIdx, List.mem_zipIdx_iff_getElem?] at h
  simp only at h
  have hi : i < (G.args t.r).length := (List.getElem?_eq_some_iff.1 h).1
  have hlen := hv.length
  have hY : (G.args t.r)[i] = Y := (List.getElem?_eq_some_iff.1 h).2
  refine ⟨by omega, ?_⟩
  have := getD_mem_zip (as := G.args t.r) hlen (i := i) (by omega)
  rwa [hY] at this

theorem argIdx_of_lt {t : Tup R} (hv : Valid G t) {i : ℕ} (hi : i < t.n.length) :
    ((G.args t.r)[i]'(hv.length ▸ hi), i) ∈ argIdx G t := by
  rw [argIdx, List.mem_zipIdx_iff_getElem?]
  simp

/-- One iteration of the `while` loop preserves the loop invariant. -/
theorem loop_step_inv {s0 s s₁ : State N R} {X : N} {ℓ : ℕ} {c : ℝ} {e : Entry R}
    {tra : List (Ev N R)}
    (hL : LInv G s0 X ℓ c s) (hmin : IsMin (s.queue X) e) (he : e.2 = c)
    (hA : APost G s0 X c ((G.args e.1.r).zip e.1.n) (s.setQueue X ((s.queue X).erase e)) s₁ tra) :
    LInv G s0 X ℓ c (updateAll X e.1 e.2 (argIdx G e.1) (generate G X c s₁ e.1).1).1 ∧
      (updateAll X e.1 e.2 (argIdx G e.1) (generate G X c s₁ e.1).1).1.gen X c =
        s.gen X c ++ products G s₁ e.1 ∧
      (∀ Z ≠ X, Same s₁ (updateAll X e.1 e.2 (argIdx G e.1) (generate G X c s₁ e.1).1).1 Z) ∧
      (∀ Z, (updateAll X e.1 e.2 (argIdx G e.1) (generate G X c s₁ e.1).1).1.done Z =
        s₁.done Z) ∧
      cnt X c (updateAll X e.1 e.2 (argIdx G e.1) (generate G X c s₁ e.1).1).1 < cnt X c s ∧
      products G s₁ e.1 ≠ [] := by
  set ps := products G s₁ e.1 with hps
  set s₂ := (generate G X c s₁ e.1).1 with hs₂
  set s₃ := (updateAll X e.1 e.2 (argIdx G e.1) s₂).1 with hs₃
  have hU := updateAll_spec X e.1 e.2 (argIdx G e.1) s₂
  obtain ⟨⟨hlX, hv, hev⟩, -, hidx, -⟩ := hL.entries e hmin.1
  have hcX : IsCost G X ℓ c := (hL.W X).get_eq (by rw [hL.i2cX]; exact hL.hc)
  have hS := discrete_costSet G X
  have hq0 := hmin.1
  -- the fields of `X` after the argument loop
  have hsX := hA.sameX
  have hq₁ : s₁.queue X = (s.queue X).erase e := by rw [hsX.2.2.1]; simp
  have hg₁ : s₁.gen X = s.gen X := by rw [hsX.1]; simp
  have hi₁ : s₁.i2c X = s.i2c X := by rw [hsX.2.1]; simp
  have hd₁ : s₁.done X = ℓ := by rw [hsX.2.2.2]; simpa using hL.doneX
  -- the fields after generation
  have hg₂X : s₂.gen X c = s.gen X c ++ ps := by
    simp [hs₂, generate, hg₁, hps]
  have hsame₂ : ∀ Z ≠ X, Same s₁ s₂ Z := fun Z hZ => by
    simpa [hs₂, generate] using same_setGen_of_ne (s := s₁) c (s₁.gen X c ++ ps) hZ
  have hq₂ : s₂.queue = s₁.queue := by simp [hs₂, generate]
  have hi₂ : s₂.i2c = s₁.i2c := by simp [hs₂, generate]
  have hd₂ : s₂.done = s₁.done := by simp [hs₂, generate]
  -- the fields after the update loop
  obtain ⟨new, hnew, hnew'⟩ := hU.new
  have hq₃ : s₃.queue X = (s.queue X).erase e ++ new := by rw [hnew, hq₂, hq₁]
  have hg₃ : s₃.gen = s₂.gen := hU.gen
  have hi₃ : s₃.i2c = s₁.i2c := hU.i2c.trans hi₂
  have hd₃ : s₃.done = s₁.done := hU.done.trans hd₂
  have hsame₃ : ∀ Z ≠ X, Same s₁ s₃ Z := fun Z hZ =>
    (hsame₂ Z hZ).trans ⟨by rw [hg₃], by rw [hU.i2c], hU.queue_ne Z hZ, by rw [hU.done]⟩
  -- the arguments are generated
  have hargs : ∀ q ∈ (G.args e.1.r).zip e.1.n, (s₁.argSet q.1 q.2).Nodup ∧
      ∀ p, p ∈ s₁.argSet q.1 q.2 ↔ Derives G q.1 p ∧ p.cost G = cI G q.1 q.2 := by
    intro q hq
    have hv' := hv
    unfold Valid at hv'
    rw [List.forall₂_iff_zip] at hv'
    exact (hA.W q.1).argSet_spec (hA.args q hq) (hv'.2 hq)
  obtain ⟨hpsN, hpsM⟩ := products_spec hv hargs
  rw [hlX] at hpsM
  -- the pushed entries
  have hnewE : ∀ e' ∈ new, EntryOk G X e' ∧ c < e'.2 ∧ IdxOk G s₃ e'.1 ∧ ParentOk G e'.1 c := by
    intro e' he'
    obtain ⟨Y, i, c', ck, hm, h1, h2, h3, h4⟩ := hnew' e' he'
    obtain ⟨hi, hz⟩ := mem_zip_of_argIdx hv hm
    have hYi : (G.args e.1.r)[i]'(hv.length ▸ hi) = Y := by
      rw [argIdx, List.mem_zipIdx_iff_getElem?] at hm
      exact (List.getElem?_eq_some_iff.1 hm).2
    rw [hi₂] at h2 h3
    have hc' := (hA.W Y).get_eq h2
    have hck := (hA.W Y).get_eq h3
    have hcv : Valid G (child e.1 i) :=
      child_valid hv hi (by rw [hYi]; exact ⟨c', hc'⟩)
    refine ⟨⟨by rw [h1]; exact hlX, h1 ▸ hcv, ?_⟩, ?_, ?_, ?_⟩
    · rw [h4, h1, tcost_child hv hi, hYi, cI_eq hc', cI_eq hck, hev]
    · rw [h4, he]
      have := (isNth_lt_iff (discrete_costSet G Y) hck hc').2 (by omega)
      linarith
    · intro q hq
      rw [h1] at hq
      rw [hd₃]
      -- the indices of the child
      simp only [child] at hq
      have hlen := hv.length
      rw [List.mem_iff_getElem] at hq
      obtain ⟨j, hj, hjq⟩ := hq
      simp only [List.length_zip, List.length_set] at hj
      rw [← hjq]
      simp only [List.getElem_zip]
      by_cases hij : i = j
      · subst hij
        simp only [List.getElem_set_self]
        rw [hYi]
        have := (List.getElem?_eq_some_iff.1 h2).1
        rcases (hA.W Y).i2c_len with hl | ⟨hl, -⟩ <;> omega
      · rw [List.getElem_set_ne hij]
        have hmem : ((G.args e.1.r)[j], e.1.n[j]) ∈ (G.args e.1.r).zip e.1.n := by
          rw [List.mem_iff_getElem]
          exact ⟨j, by simp [List.length_zip]; omega, by simp [List.getElem_zip]⟩
        exact (hA.args _ hmem).le
    · exact Or.inr ⟨e.1, i, h1, hv, hi, by rw [← hev, he]⟩
  refine ⟨⟨?_, ?_, ?_, hL.hc, ?_, ?_, ?_, ?_, ?_, ?_, ?_⟩, ?_, hsame₃, fun Z => by rw [hd₃], ?_, ?_⟩
  -- W
  · intro Z
    by_cases hZ : Z = X
    · subst hZ
      refine WOk.congr (s := s₁.setGen Z c (s₁.gen Z c ++ ps)) ?_ (by rw [hg₃]; simp [hs₂, generate, hps])
        (by rw [hi₃]; rfl) (by rw [hd₃]; rfl)
      refine (hA.W Z).setGen (fun j hj c' hc' heq => ?_)
      rw [heq] at hc'
      have := isNth_index_unique hc' hcX
      omega
    · exact (hA.W Z).of_same (hsame₃ Z hZ)
  · rw [hd₃, hd₁]
  · rw [hi₃, hi₁, hL.i2cX]
  -- gen
  · rw [hg₃, hg₂X]
    refine List.nodup_append.2 ⟨hL.genN, hpsN, fun a ha b hb hab => ?_⟩
    subst hab
    have h1 := ((hL.gen a).1 ha).2.2
    have h2 := ((hpsM a).1 hb).2
    exact h1 (h2 ▸ List.mem_map_of_mem hq0)
  · intro p
    rw [hg₃, hg₂X, List.mem_append, hL.gen, hpsM, hq₃, List.map_append, List.mem_append,
      mem_map_fst_erase hL.nodup hq0]
    have hnotnew : Derives G X p → p.cost G = c → tupleOf G p ∉ new.map Prod.fst := by
      intro hp hc hm
      obtain ⟨e', he', heq⟩ := List.mem_map.1 hm
      obtain ⟨⟨-, -, hv'⟩, hlt, -⟩ := hnewE e' he'
      rw [hv', heq, tcost_tupleOf hp, hc] at hlt
      exact lt_irrefl c hlt
    constructor
    · rintro (⟨hp, hc, hn⟩ | ⟨hp, ht⟩)
      · exact ⟨hp, hc, fun h => h.elim (fun h' => hn h'.1) (hnotnew hp hc)⟩
      · have hc : p.cost G = c := by rw [← tcost_tupleOf hp, ht, ← hev, he]
        exact ⟨hp, hc, fun h => h.elim (fun h' => h'.2 ht) (hnotnew hp hc)⟩
    · rintro ⟨hp, hc, hn⟩
      by_cases ht : tupleOf G p = e.1
      · exact Or.inr ⟨hp, ht⟩
      · exact Or.inl ⟨hp, hc, fun h => hn (Or.inl ⟨h, ht⟩)⟩
  -- entries
  · intro e' he'
    rw [hq₃, List.mem_append] at he'
    rcases he' with he' | he'
    · have he'' := (List.erase_subset he')
      obtain ⟨h1, h2, h3, h4⟩ := hL.entries e' he''
      refine ⟨h1, h2, h3.mono (fun Y => ?_), h4⟩
      rw [hd₃]
      exact (hA.mono Y).trans' (le_of_eq (by simp))
    · obtain ⟨h1, h2, h3, h4⟩ := hnewE e' he'
      exact ⟨h1, h2.le, h3, h4⟩
  -- nodup
  · exact hU.nodup (by rw [hq₂, hq₁]; exact nodup_map_fst_erase hL.nodup)
  -- anc
  · intro t ht hvt hlt
    obtain ⟨e'', he'', ha⟩ := hL.anc t ht hvt hlt
    by_cases hee : e'' = e
    · subst hee
      have hne : e''.1 ≠ t := by
        intro h
        exact absurd hlt (by rw [← h, ← hev, he]; exact lt_irrefl c)
      obtain ⟨i, hi, hlti, hac⟩ := ha.exists_child hne
      have hcv : Valid G (child e''.1 i) := hac.valid hvt
      obtain ⟨hzi, hz⟩ := mem_zip_of_argIdx hv (argIdx_of_lt hv hi)
      set Y := (G.args e''.1.r)[i]'(hv.length ▸ hi)
      have hexs : ∃ c', IsCost G Y (e''.1.n.getD i 0 + 1) c' := by
        have hcv' := hcv
        unfold Valid at hcv'
        rw [List.forall₂_iff_zip] at hcv'
        have hm := getD_mem_zip (as := G.args (child e''.1 i).r) hcv'.1.symm
          (i := i) (by simp [child]; exact hi)
        have := hcv'.2 hm
        simpa [child, List.getD_eq_getElem?_getD, List.getElem?_set_self hi] using this
      have hlt' := hA.args _ hz
      simp only at hlt'
      have h1 := (hA.W Y).get_some (by omega) hexs
      have h2 := (hA.W Y).get_some (by omega) (exists_isCost_of_le hexs (Nat.le_succ _))
      have hcov := hU.cover Y i (argIdx_of_lt hv hi) ⟨_, by rw [hi₂]; exact h1⟩
        ⟨_, by rw [hi₂]; exact h2⟩
      obtain ⟨e', he', heq⟩ := List.mem_map.1 hcov
      exact ⟨e', he', heq ▸ hac⟩
    · refine ⟨e'', ?_, ha⟩
      rw [hq₃]
      exact List.mem_append_left _ ((List.mem_erase_of_ne hee).2 he'')
  -- oth
  · intro Z hZ
    refine ⟨fun h => ((hA.oth Z hZ).1 h).trans (hsame₃ Z hZ), fun h => ?_⟩
    exact ((hA.oth Z hZ).2 h).transfer (hsame₃ Z hZ) (fun Y => by rw [hd₃])
  -- mono
  · intro Z
    rw [hd₃]
    exact (hL.mono Z).trans (le_of_eq_of_le (by simp) (hA.mono Z))
  -- gen equation
  · rw [hg₃, hg₂X]
  -- the measure decreases
  · unfold cnt
    rw [hq₃, List.countP_append, List.countP_erase]
    have h0 : new.countP (fun e => decide (e.2 = c)) = 0 := by
      rw [List.countP_eq_zero]
      intro e' he'
      have := (hnewE e' he').2.1
      simp only [decide_eq_true_eq]
      exact ne_of_gt this
    have hpos : 0 < (s.queue X).countP (fun e => decide (e.2 = c)) :=
      List.countP_pos_iff.2 ⟨e, hq0, by simp [he]⟩
    rw [h0, if_pos ⟨hq0, by simp [he]⟩]
    omega
  -- some program is generated
  · obtain ⟨p, hp, ht⟩ := hv.exists_prog
    rw [hlX] at hp
    exact List.ne_nil_of_mem ((hpsM p).2 ⟨hp, ht⟩)

/-! ### Recursive calls -/

theorem call_pre {s0 s : State N R} {X Y : N} {ℓ k : ℕ} {c : ℝ} {l : List (N × ℕ)}
    (hA : AInv G s0 X ℓ c ((Y, k) :: l) s) (hk : k = s.done Y) :
    Pre G s Y k (cI G Y k) ∧ Y ≠ X ∧ cI G Y k < c := by
  obtain ⟨⟨c', hc', hlt⟩, -⟩ := hA.args (Y, k) (by simp)
  simp only at hc' hlt
  have hcX : IsCost G X ℓ c := (hA.W X).get_eq (by rw [hA.i2cX]; exact hA.hc)
  have hcurX : s.cur X = some c := cur_eq_of hA.doneX (by rw [hA.i2cX]; exact hA.hc)
  rw [← cI_eq hc'] at hlt
  have hYX : Y ≠ X := by
    rintro rfl
    have hkℓ : k = ℓ := hk.trans hA.doneX
    subst hkℓ
    have := isNth_unique (discrete_costSet G Y) hc' hcX
    rw [cI_eq hc', this] at hlt; exact lt_irrefl _ hlt
  refine ⟨⟨hA.W, hk, (hA.W Y).get_some hk.le ⟨c', hc'⟩, fun Z hZ => ?_⟩, hYX, hlt⟩
  by_cases hZX : Z = X
  · subst hZX; exact absurd hZ (not_low_of_lt hcurX hlt)
  · by_cases h0 : Low s0 Z c
    · exact (hA.oth Z hZX).2 h0
    · exfalso
      have hsame := (hA.oth Z hZX).1 h0
      obtain ⟨c'', hc'', hle⟩ := hZ
      rw [hsame.cur] at hc''
      exact h0 ⟨c'', hc'', by linarith⟩

theorem after_call {s0 s s₁ : State N R} {X Y : N} {ℓ k : ℕ} {c c' : ℝ} {l : List (N × ℕ)}
    {tr : List (Ev N R)} (hA : AInv G s0 X ℓ c ((Y, k) :: l) s) (hP : Post G s Y k c' tr s₁)
    (hlt : c' < c) : AInv G s0 X ℓ c l s₁ ∧ Same s s₁ X := by
  have hcurX : s.cur X = some c := cur_eq_of hA.doneX (by rw [hA.i2cX]; exact hA.hc)
  have hsX : Same s s₁ X := hP.frame X (not_low_of_lt hcurX hlt)
  refine ⟨⟨hP.W, by rw [hsX.2.2.2, hA.doneX], by rw [hsX.2.1, hA.i2cX], hA.hc, ?_,
    fun Z => (hA.mono0 Z).trans (hP.mono Z), fun q hq => ?_⟩, hsX⟩
  · intro Z hZ
    constructor
    · intro h0
      have hsame := (hA.oth Z hZ).1 h0
      refine hsame.trans (hP.frame Z (fun ⟨c'', hc'', hle⟩ => h0 ?_))
      rw [hsame.cur] at hc''
      exact ⟨c'', hc'', by linarith⟩
    · intro h0
      by_cases hl : Low s Z c'
      · exact hP.Q Z hl
      · exact ((hA.oth Z hZ).2 h0).transfer (hP.frame Z hl) hP.mono
  · obtain ⟨h1, h2⟩ := hA.args q (List.mem_cons_of_mem _ hq)
    exact ⟨h1, h2.trans (hP.mono q.1)⟩

/-! ### The mutual induction -/

theorem case_mk {X : N} {ℓ : ℕ} {s s₁ : State N R} {c₀ : ℝ} {tr : List (Ev N R)}
    (hc : (s.i2c X)[ℓ]? = some c₀)
    (ih : ∀ (s0 : State N R) (ℓ' : ℕ), LInv G s0 X ℓ' c₀ (s.setGen X c₀ []) →
      LPost G s0 X ℓ' c₀ (s.setGen X c₀ []) s₁ tr) :
    ∀ c, Pre G s X ℓ c → Post G s X ℓ c (Ev.call X ℓ :: tr ++ [Ev.ret X]) (s₁.finish X ℓ) := by
  intro c hpre
  have : c₀ = c := by rw [hpre.hc] at hc; exact (Option.some_inj.1 hc).symm
  subst this
  exact output_finish hpre (ih s ℓ (loop_init hpre))

theorem case_step {X : N} {c : ℝ} {s s₁ s₂ : State N R} {e : Entry R}
    {tra trl : List (Ev N R)} (hmin : IsMin (s.queue X) e) (he : e.2 = c)
    (ihA : ∀ (s0 : State N R) (X' : N) (ℓ : ℕ) (c' : ℝ),
      AInv G s0 X' ℓ c' ((G.args e.1.r).zip e.1.n) (s.setQueue X ((s.queue X).erase e)) →
      APost G s0 X' c' ((G.args e.1.r).zip e.1.n) (s.setQueue X ((s.queue X).erase e)) s₁ tra)
    (ihR : ∀ (s0 : State N R) (ℓ : ℕ),
      LInv G s0 X ℓ c (updateAll X e.1 e.2 (argIdx G e.1) (generate G X c s₁ e.1).1).1 →
      LPost G s0 X ℓ c (updateAll X e.1 e.2 (argIdx G e.1) (generate G X c s₁ e.1).1).1 s₂ trl) :
    ∀ (s0 : State N R) (ℓ : ℕ), LInv G s0 X ℓ c s → LPost G s0 X ℓ c s s₂
      (Ev.pop X e :: tra ++ (generate G X c s₁ e.1).2 ++
        (updateAll X e.1 e.2 (argIdx G e.1) (generate G X c s₁ e.1).1).2 ++ trl) := by
  intro s0 ℓ hL
  have hA := ihA s0 X ℓ c (args_pre hL hmin he)
  obtain ⟨hL₃, hg₃, -, hd₃, -, -⟩ := loop_step_inv hL hmin he hA
  have hR := ihR s0 ℓ hL₃
  have hU := updateAll_spec X e.1 e.2 (argIdx G e.1) (generate G X c s₁ e.1).1
  have hupd := emitsOf_upd hU.evs
  have htraX : emitsOf X tra = [] :=
    (hA.emits X).eq_nil (by rw [hA.sameX.2.2.2])
  refine ⟨hR.inv, hR.exit, ?_, ?_, ?_⟩
  · rw [hR.genX, hg₃]
    simp only [emitsOf_append, emitsOf_cons, emitOf_pop, Option.toList_none, List.nil_append,
      hupd, htraX, List.append_nil, List.append_assoc]
    simp [generate, emitsOf_map_emit]
  · intro Z hZ
    have hgZ : emitsOf Z (generate G X c s₁ e.1).2 = [] := by
      simp [generate, emitsOf_map_emit, Ne.symm hZ]
    simp only [emitsOf_append, emitsOf_cons, emitOf_pop, Option.toList_none, List.nil_append,
      hgZ, hupd, List.append_nil]
    refine EmitSpec.append ((hA.emits Z).congr rfl (hd₃ Z)) (hR.emits Z hZ) ?_ (hR.mono Z)
    simpa [hd₃] using hA.mono Z
  · intro Z
    exact ((hA.mono Z).trans (le_of_eq (hd₃ Z).symm)).trans (hR.mono Z)

theorem case_call {Y : N} {k : ℕ} {l : List (N × ℕ)} {s s₁ s₂ : State N R}
    {tr₁ tr₂ : List (Ev N R)} (hk : k = s.done Y)
    (ihO : ∀ c, Pre G s Y k c → Post G s Y k c tr₁ s₁)
    (ihR : ∀ (s0 : State N R) (X : N) (ℓ : ℕ) (c : ℝ), AInv G s0 X ℓ c l s₁ →
      APost G s0 X c l s₁ s₂ tr₂) :
    ∀ (s0 : State N R) (X : N) (ℓ : ℕ) (c : ℝ), AInv G s0 X ℓ c ((Y, k) :: l) s →
      APost G s0 X c ((Y, k) :: l) s s₂ (Ev.check Y :: tr₁ ++ tr₂) := by
  intro s0 X ℓ c hA
  obtain ⟨hpre, hYX, hlt⟩ := call_pre hA hk
  have hP := ihO _ hpre
  obtain ⟨hA₁, hsX⟩ := after_call hA hP hlt
  have hR := ihR s0 X ℓ c hA₁
  refine ⟨hR.W, hsX.trans hR.sameX, hR.oth, fun Z => (hP.mono Z).trans (hR.mono Z), ?_, ?_⟩
  · intro q hq
    rcases List.mem_cons.1 hq with rfl | hq
    · have := hP.doneX
      have := hR.mono Y
      simp only
      omega
    · exact hR.args q hq
  · intro Z
    simp only [emitsOf_cons, emitOf_check, Option.toList_none, List.nil_append, emitsOf_append]
    exact EmitSpec.append (hP.emits Z) (hR.emits Z) (hP.mono Z) (hR.mono Z)

theorem case_noCall {Y : N} {k : ℕ} {l : List (N × ℕ)} {s s₂ : State N R}
    {tr₂ : List (Ev N R)} (hk : k ≠ s.done Y)
    (ihR : ∀ (s0 : State N R) (X : N) (ℓ : ℕ) (c : ℝ), AInv G s0 X ℓ c l s →
      APost G s0 X c l s s₂ tr₂) :
    ∀ (s0 : State N R) (X : N) (ℓ : ℕ) (c : ℝ), AInv G s0 X ℓ c ((Y, k) :: l) s →
      APost G s0 X c ((Y, k) :: l) s s₂ (Ev.check Y :: tr₂) := by
  intro s0 X ℓ c hA
  have hA₁ : AInv G s0 X ℓ c l s :=
    ⟨hA.W, hA.doneX, hA.i2cX, hA.hc, hA.oth, hA.mono0,
      fun q hq => hA.args q (List.mem_cons_of_mem _ hq)⟩
  have hR := ihR s0 X ℓ c hA₁
  refine ⟨hR.W, hR.sameX, hR.oth, hR.mono, ?_, ?_⟩
  · intro q hq
    rcases List.mem_cons.1 hq with rfl | hq
    · have := (hA.args (Y, k) (by simp)).2
      have := hR.mono Y
      simp only at *
      omega
    · exact hR.args q hq
  · intro Z
    simp only [emitsOf_cons, emitOf_check, Option.toList_none, List.nil_append]
    exact hR.emits Z

/-- The three statements proved by mutual induction. -/
theorem correct_all :
    (∀ {X ℓ s tr s'}, Output G X ℓ s tr s' → ∀ c, Pre G s X ℓ c → Post G s X ℓ c tr s') ∧
    (∀ {X c s tr s'}, Loop G X c s tr s' →
      ∀ (s0 : State N R) (ℓ : ℕ), LInv G s0 X ℓ c s → LPost G s0 X ℓ c s s' tr) ∧
    (∀ {l s tr s'}, Args G l s tr s' →
      ∀ (s0 : State N R) (X : N) (ℓ : ℕ) (c : ℝ), AInv G s0 X ℓ c l s →
        APost G s0 X c l s s' tr) := by
  refine ⟨fun h => ?_, fun h => ?_, fun h => ?_⟩
  · exact Output.rec
      (motive_1 := fun X ℓ s tr s' _ => ∀ c, Pre G s X ℓ c → Post G s X ℓ c tr s')
      (motive_2 := fun X c s tr s' _ => ∀ (s0 : State N R) (ℓ : ℕ), LInv G s0 X ℓ c s →
        LPost G s0 X ℓ c s s' tr)
      (motive_3 := fun l s tr s' _ => ∀ (s0 : State N R) (X : N) (ℓ : ℕ) (c : ℝ),
        AInv G s0 X ℓ c l s → APost G s0 X c l s s' tr)
      (fun hc _ ih => case_mk hc ih) (fun hstop s0 ℓ hL => loop_stop hL hstop)
      (fun hmin he _ _ ihA ihR => case_step hmin he ihA ihR)
      (fun s0 X ℓ c hA => ⟨hA.W, Same.refl _ _, fun Z hZ => hA.oth Z hZ, fun _ => le_rfl,
        by simp, fun Z => EmitSpec.nil _ _ Z rfl⟩)
      (fun hk _ _ ihO ihR => case_call hk ihO ihR) (fun hk _ ihR => case_noCall hk ihR) h
  · exact Loop.rec
      (motive_1 := fun X ℓ s tr s' _ => ∀ c, Pre G s X ℓ c → Post G s X ℓ c tr s')
      (motive_2 := fun X c s tr s' _ => ∀ (s0 : State N R) (ℓ : ℕ), LInv G s0 X ℓ c s →
        LPost G s0 X ℓ c s s' tr)
      (motive_3 := fun l s tr s' _ => ∀ (s0 : State N R) (X : N) (ℓ : ℕ) (c : ℝ),
        AInv G s0 X ℓ c l s → APost G s0 X c l s s' tr)
      (fun hc _ ih => case_mk hc ih) (fun hstop s0 ℓ hL => loop_stop hL hstop)
      (fun hmin he _ _ ihA ihR => case_step hmin he ihA ihR)
      (fun s0 X ℓ c hA => ⟨hA.W, Same.refl _ _, fun Z hZ => hA.oth Z hZ, fun _ => le_rfl,
        by simp, fun Z => EmitSpec.nil _ _ Z rfl⟩)
      (fun hk _ _ ihO ihR => case_call hk ihO ihR) (fun hk _ ihR => case_noCall hk ihR) h
  · exact Args.rec
      (motive_1 := fun X ℓ s tr s' _ => ∀ c, Pre G s X ℓ c → Post G s X ℓ c tr s')
      (motive_2 := fun X c s tr s' _ => ∀ (s0 : State N R) (ℓ : ℕ), LInv G s0 X ℓ c s →
        LPost G s0 X ℓ c s s' tr)
      (motive_3 := fun l s tr s' _ => ∀ (s0 : State N R) (X : N) (ℓ : ℕ) (c : ℝ),
        AInv G s0 X ℓ c l s → APost G s0 X c l s s' tr)
      (fun hc _ ih => case_mk hc ih) (fun hstop s0 ℓ hL => loop_stop hL hstop)
      (fun hmin he _ _ ihA ihR => case_step hmin he ihA ihR)
      (fun s0 X ℓ c hA => ⟨hA.W, Same.refl _ _, fun Z hZ => hA.oth Z hZ, fun _ => le_rfl,
        by simp, fun Z => EmitSpec.nil _ _ Z rfl⟩)
      (fun hk _ _ ihO ihR => case_call hk ihO ihR) (fun hk _ ihR => case_noCall hk ihR) h

/-- **Lemma 3** for a call `Output(X, ℓ)`: the invariants are preserved, and the call generates
exactly the programs from `X` of cost `c_X^ℓ`. -/
theorem output_correct {X : N} {ℓ : ℕ} {s s' : State N R} {tr : List (Ev N R)} {c : ℝ}
    (h : Output G X ℓ s tr s') (hpre : Pre G s X ℓ c) : Post G s X ℓ c tr s' :=
  correct_all.1 h c hpre

theorem loop_correct {X : N} {ℓ : ℕ} {c : ℝ} {s0 s s' : State N R} {tr : List (Ev N R)}
    (h : Loop G X c s tr s') (hL : LInv G s0 X ℓ c s) : LPost G s0 X ℓ c s s' tr :=
  correct_all.2.1 h s0 ℓ hL

theorem args_correct {X : N} {ℓ : ℕ} {c : ℝ} {s0 s s' : State N R} {l : List (N × ℕ)}
    {tr : List (Ev N R)} (h : Args G l s tr s') (hA : AInv G s0 X ℓ c l s) :
    APost G s0 X c l s s' tr :=
  correct_all.2.2 h s0 X ℓ c hA

end

end EcoSearch


==> anc/lean/EcoSearch/Eco/Memory.lean <==
import EcoSearch.Eco.Delay

/-!
# Memory (end of Section 4.6)

Each popped cost tuple pushes at most `m` children and generates at least one program, so the
number of cost tuples pushed during a run is at most `m` times the number of programs
generated (`memory_linear`). Together with the initial cost tuples (one per rule), this bounds
the number of cost tuples ever stored by `|rules| + m · (number of generated programs)`.
-/

set_option linter.unusedSectionVars false

namespace EcoSearch

noncomputable section

open Classical

variable {N R : Type} [DecidableEq N] [DecidableEq R] [Finite R]
variable {G : Grammar N R}

/-- Whether an event is a push. -/
def Ev.isPush : Ev N R → Bool
  | Ev.push _ _ => true
  | _ => false

/-- Number of pushes and of generated programs in a trace. -/
def nPush (tr : List (Ev N R)) : ℕ := tr.countP Ev.isPush
def nEmit (tr : List (Ev N R)) : ℕ := tr.countP Ev.isEmit

variable (m : ℕ)

theorem mem_step {X : N} {c : ℝ} {s s₁ : State N R} {e : Entry R}
    {tra trl : List (Ev N R)} (hm : ∀ r, (G.args r).length ≤ m)
    (hmin : IsMin (s.queue X) e) (he : e.2 = c)
    (hargs : Args G ((G.args e.1.r).zip e.1.n) (s.setQueue X ((s.queue X).erase e)) tra s₁)
    (ihA : ∀ (s0 : State N R) (X' : N) (ℓ : ℕ) (c' : ℝ),
      AInv G s0 X' ℓ c' ((G.args e.1.r).zip e.1.n) (s.setQueue X ((s.queue X).erase e)) →
      nPush tra ≤ m * nEmit tra)
    (ihR : ∀ (s0 : State N R) (ℓ : ℕ),
      LInv G s0 X ℓ c (updateAll X e.1 e.2 (argIdx G e.1) (generate G X c s₁ e.1).1).1 →
      nPush trl ≤ m * nEmit trl) :
    ∀ (s0 : State N R) (ℓ : ℕ), LInv G s0 X ℓ c s → nPush
      (Ev.pop X e :: tra ++ (generate G X c s₁ e.1).2 ++
        (updateAll X e.1 e.2 (argIdx G e.1) (generate G X c s₁ e.1).1).2 ++ trl) ≤
      m * nEmit (Ev.pop X e :: tra ++ (generate G X c s₁ e.1).2 ++
        (updateAll X e.1 e.2 (argIdx G e.1) (generate G X c s₁ e.1).1).2 ++ trl) := by
  intro s0 ℓ hL
  have h1 := ihA s0 X ℓ c (args_pre hL hmin he)
  have hAp := args_correct hargs (args_pre hL hmin he)
  obtain ⟨hL₃, -, -, -, -, hne⟩ := loop_step_inv hL hmin he hAp
  have h2 := ihR s0 ℓ hL₃
  have hU := updateAll_spec X e.1 e.2 (argIdx G e.1) (generate G X c s₁ e.1).1
  set gens := (generate G X c s₁ e.1).2 with hgens
  set upds := (updateAll X e.1 e.2 (argIdx G e.1) (generate G X c s₁ e.1).1).2 with hupds
  have hg1 : nPush gens = 0 := by
    simp only [nPush, hgens, generate, List.countP_eq_zero, List.mem_map]
    rintro _ ⟨p, -, rfl⟩; simp [Ev.isPush]
  have hg2 : 1 ≤ nEmit gens := by
    obtain ⟨p, hp⟩ := List.exists_mem_of_ne_nil _ hne
    exact List.countP_pos_iff.2 ⟨_, List.mem_map_of_mem (f := Ev.emit X) hp, rfl⟩
  have hu1 : nPush upds ≤ m := by
    refine (List.countP_le_length).trans ?_
    rw [hupds, hU.evs_len, argIdx, List.length_zipIdx]; exact hm _
  have hpop1 : nPush [Ev.pop X e] = 0 := rfl
  have heq : Ev.pop X e :: tra ++ gens ++ upds ++ trl =
      [Ev.pop X e] ++ tra ++ gens ++ upds ++ trl := rfl
  rw [heq]
  simp only [nPush, nEmit, List.countP_append] at *
  have : m * 1 ≤ m * gens.countP Ev.isEmit := Nat.mul_le_mul_left _ hg2
  nlinarith

theorem mem_mk {X : N} {ℓ : ℕ} {s : State N R} {c₀ : ℝ} {tr : List (Ev N R)}
    (hc : (s.i2c X)[ℓ]? = some c₀)
    (ih : ∀ (s0 : State N R) (ℓ' : ℕ), LInv G s0 X ℓ' c₀ (s.setGen X c₀ []) →
      nPush tr ≤ m * nEmit tr) :
    ∀ c, Pre G s X ℓ c → nPush (Ev.call X ℓ :: tr ++ [Ev.ret X]) ≤
      m * nEmit (Ev.call X ℓ :: tr ++ [Ev.ret X]) := by
  intro c hpre
  have : c₀ = c := by rw [hpre.hc] at hc; exact (Option.some_inj.1 hc).symm
  subst this
  have := ih _ _ (loop_init hpre)
  simp only [nPush, nEmit, List.countP_append, List.countP_cons] at this ⊢
  simp [Ev.isPush, Ev.isEmit]; omega

theorem mem_all (hm : ∀ r, (G.args r).length ≤ m) :
    ∀ {X ℓ s tr s'}, Output G X ℓ s tr s' → ∀ c, Pre G s X ℓ c → nPush tr ≤ m * nEmit tr := by
  intro X ℓ s tr s' hout
  exact Output.rec
    (motive_1 := fun X ℓ s tr s' _ => ∀ c, Pre G s X ℓ c → nPush tr ≤ m * nEmit tr)
    (motive_2 := fun X c s tr s' _ => ∀ (s0 : State N R) (ℓ : ℕ),
      LInv G s0 X ℓ c s → nPush tr ≤ m * nEmit tr)
    (motive_3 := fun l s tr s' _ => ∀ (s0 : State N R) (X : N) (ℓ : ℕ) (c : ℝ),
      AInv G s0 X ℓ c l s → nPush tr ≤ m * nEmit tr)
    (fun hc _ ih => mem_mk m hc ih)
    (fun _ _ _ _ => by simp [nPush, nEmit])
    (fun hmin he hargs _ ihA ihR => mem_step m hm hmin he hargs ihA ihR)
    (fun _ _ _ _ _ => by simp [nPush, nEmit])
    (fun hk hout _ ihO ihR s0 X ℓ c hA => by
      obtain ⟨hpre, -, hlt⟩ := call_pre hA hk
      have h1 := ihO _ hpre
      obtain ⟨hA₁, -⟩ := after_call hA (output_correct hout hpre) hlt
      have h2 := ihR s0 X ℓ c hA₁
      simp only [nPush, nEmit, List.countP_append, List.countP_cons] at h1 h2 ⊢
      simp [Ev.isPush, Ev.isEmit]; nlinarith)
    (fun _ _ ihR s0 X ℓ c hA => by
      have hA₁ : AInv G s0 X ℓ c _ _ :=
        ⟨hA.W, hA.doneX, hA.i2cX, hA.hc, hA.oth, hA.mono0,
          fun q hq => hA.args q (List.mem_cons_of_mem _ hq)⟩
      have h2 := ihR s0 X ℓ c hA₁
      simp only [nPush, nEmit, List.countP_cons] at h2 ⊢
      simp [Ev.isPush, Ev.isEmit]; omega) hout

variable {mc : N → ℝ} {rules : List R}

/-- **Memory.** In any run of the main loop, the number of cost tuples pushed is at most `m`
times the number of generated programs. -/
theorem memory_linear (hm : ∀ r, (G.args r).length ≤ m) (hrules : ∀ r, r ∈ rules)
    (hnd : rules.Nodup) (hmc : ∀ X, IsCost G X 0 (mc X)) {S : N} {L : ℕ}
    {tr : List (Ev N R)} {s : State N R} (h : Run G S L (initState G mc rules) tr s) :
    nPush tr ≤ m * nEmit tr := by
  have h0 := init_ok hrules hnd hmc
  have hd0 : (initState G mc rules).done S = 0 := rfl
  generalize initState G mc rules = s0 at h h0 hd0
  induction h with
  | zero => simp [nPush, nEmit]
  | @succ L _ s₁ s₂ tr tr' hrun hout ih =>
    obtain ⟨hok, hd, -, -⟩ := run_spec h0 hd0 hrun
    obtain ⟨c, hc⟩ := output_hc hout
    have hpre : Pre G s₁ S L c := ⟨fun Z => (hok Z).1, hd.symm, hc, fun Z _ => (hok Z).2⟩
    have h2 := mem_all m hm hout c hpre
    have h1 := ih h0 hd0
    simp only [nPush, nEmit, List.countP_append] at h1 h2 ⊢
    rw [Nat.mul_add]; omega

end

end EcoSearch


==> anc/lean/EcoSearch/Eco/Model.lean <==
import EcoSearch.Basic

/-!
# The Eco Search algorithm (Algorithms 6 and 7 of the paper)

We model Eco Search without observational equivalence by a relational big-step semantics.
The three mutually inductive relations follow the pseudocode line by line.

* `Output G X ℓ s tr s'`: running the generator `Output(X, ℓ)` from state `s` ends in state `s'`
  and performs the sequence of elementary operations `tr`.
* `Loop G X c s tr s'`: the `while` loop of `Output(X, ℓ)` (lines 3 to 26), where `c` is the
  current cost `Index2Cost_X[ℓ]`.
* `Args G l s tr s'`: the `for` loop of lines 12 to 14 over the list `l` of pairs `(X_i, n_i)`,
  which runs `Output(X_i, n_i)` when `n_i = Done_{X_i}`.

The priority queues are lists of entries (a cost tuple with its value). A pop may return any
entry of minimal value, so the results hold for every priority queue implementation and every
tie-breaking rule. The trace records one event per elementary operation, and an `emit` event
each time a program is generated (line 16), which is the notion of delay of the paper.
-/

namespace EcoSearch

/-- A cost tuple `(r, (n_1, ..., n_k))`. -/
structure Tup (R : Type) where
  r : R
  n : List ℕ
  deriving DecidableEq

/-- A queue entry: a cost tuple together with its value. -/
abbrev Entry (R : Type) := Tup R × ℝ

/-- The state of Eco Search: one copy of each data structure per non-terminal. -/
structure State (N R : Type) where
  /-- `Generated_X`: maps costs to the list of programs from `X` generated with that cost. -/
  gen : N → ℝ → List (Prog R)
  /-- `Index2Cost_X`. -/
  i2c : N → List ℝ
  /-- `Queue_X`. -/
  queue : N → List (Entry R)
  /-- `Done_X`. -/
  done : N → ℕ

/-- Elementary operations performed by the algorithm. -/
inductive Ev (N R : Type) where
  /-- start of a call `Output(X, ℓ)` (lines 1 and 2) -/
  | call (X : N) (ℓ : ℕ)
  /-- a pop from `Queue_X` (line 4) -/
  | pop (X : N) (e : Entry R)
  /-- the test `n_i = Done_{X_i}` of line 13 -/
  | check (X : N)
  /-- a program from `X` is generated (lines 16 and 19) -/
  | emit (X : N) (p : Prog R)
  /-- a cost tuple is pushed into `Queue_X` (line 26) -/
  | push (X : N) (e : Entry R)
  /-- one iteration of the update loop that pushes nothing (test of line 24 fails) -/
  | skip (X : N)
  /-- end of a call `Output(X, ℓ)` (lines 27 to 29) -/
  | ret (X : N)

namespace Ev

variable {N R : Type}

/-- Whether an event is the generation of a program. -/
def isEmit : Ev N R → Bool
  | emit _ _ => true
  | _ => false

/-- The program generated from `Z`, if the event is `emit Z p`. -/
def emitOf [DecidableEq N] (Z : N) : Ev N R → Option (Prog R)
  | emit X p => if X = Z then some p else none
  | _ => none

end Ev

noncomputable section

variable {N R : Type} [DecidableEq N] [DecidableEq R]

/-- The programs from `Z` generated in a trace, in order. -/
def emitsOf (Z : N) (tr : List (Ev N R)) : List (Prog R) := tr.filterMap (Ev.emitOf Z)

/-- `e` is an entry of minimal value of the queue `q`. -/
def IsMin (q : List (Entry R)) (e : Entry R) : Prop := e ∈ q ∧ ∀ e' ∈ q, e.2 ≤ e'.2

/-- The minimal value of a queue (the result of `peek`), if the queue is not empty. -/
def minVal (q : List (Entry R)) : Option ℝ := (q.map Prod.snd).min?

namespace State

variable (s : State N R)

/-- The cost `Index2Cost_X[Done_X]` of the next programs to generate from `X`, if known. -/
def cur (X : N) : Option ℝ := (s.i2c X)[s.done X]?

/-- The set of programs `Generated_Y[Index2Cost_Y[k]]` (empty if the cost is not known). -/
def argSet (Y : N) (k : ℕ) : List (Prog R) :=
  match (s.i2c Y)[k]? with
  | some c => s.gen Y c
  | none => []

def setGen (X : N) (c : ℝ) (l : List (Prog R)) : State N R :=
  { s with gen := Function.update s.gen X (Function.update (s.gen X) c l) }

def setQueue (X : N) (q : List (Entry R)) : State N R :=
  { s with queue := Function.update s.queue X q }

/-- Lines 27 to 29: `Done_X ← ℓ + 1`, and frugal expansion: if `Queue_X` is not empty,
`Index2Cost_X[ℓ + 1] ← cost(peek(Queue_X))`. -/
def finish (X : N) (ℓ : ℕ) : State N R :=
  { s with
    done := Function.update s.done X (ℓ + 1)
    i2c := Function.update s.i2c X (s.i2c X ++ (minVal (s.queue X)).toList) }

end State

variable (G : Grammar N R)

/-- The programs represented by a popped cost tuple `t = (r, n)`, computed as in line 15: all
`f(p_1, ..., p_k)` with `p_i ∈ Generated_{X_i}[Index2Cost_{X_i}[n_i]]`. -/
def products (s : State N R) (t : Tup R) : List (Prog R) :=
  (((G.args t.r).zip t.n).map (fun q => s.argSet q.1 q.2)).sections.map (Prog.node t.r)

/-- Lines 15 to 20: generate the programs of the popped tuple, add them to
`Generated_X[c]` and emit them. -/
def generate (X : N) (c : ℝ) (s : State N R) (t : Tup R) : State N R × List (Ev N R) :=
  let ps := products G s t
  (s.setGen X c (s.gen X c ++ ps), ps.map (Ev.emit X))

/-- One iteration of the update loop (lines 21 to 26) for the argument `i` of non-terminal
`Y` of the popped entry `(t, v)` of `Queue_X`. -/
def updateOne (X : N) (t : Tup R) (v : ℝ) (s : State N R) (Y : N) (i : ℕ) :
    State N R × Ev N R :=
  let k := t.n.getD i 0
  let t' : Tup R := ⟨t.r, t.n.set i (k + 1)⟩
  match (s.i2c Y)[k + 1]?, (s.i2c Y)[k]? with
  | some c', some ck =>
    if t' ∈ (s.queue X).map Prod.fst then (s, Ev.skip X)
    else
      let e' : Entry R := (t', v + c' - ck)
      (s.setQueue X (s.queue X ++ [e']), Ev.push X e')
  | _, _ => (s, Ev.skip X)

/-- The update loop (lines 21 to 26), over the list of pairs `(X_i, i)`. -/
def updateAll (X : N) (t : Tup R) (v : ℝ) :
    List (N × ℕ) → State N R → State N R × List (Ev N R)
  | [], s => (s, [])
  | (Y, i) :: l, s =>
    let r1 := updateOne X t v s Y i
    let r2 := updateAll X t v l r1.1
    (r2.1, r1.2 :: r2.2)

/-- The list of pairs `(X_i, i)` for the arguments of the rule of `t`. -/
def argIdx (t : Tup R) : List (N × ℕ) := (G.args t.r).zipIdx

mutual

/-- `Output G X ℓ s tr s'`: the call `Output(X, ℓ)` (Algorithm 7, lines 1 to 29). -/
inductive Output : N → ℕ → State N R → List (Ev N R) → State N R → Prop
  | mk {X : N} {ℓ : ℕ} {s s₁ : State N R} {c : ℝ} {tr : List (Ev N R)} :
      (s.i2c X)[ℓ]? = some c →
      Loop X c (s.setGen X c []) tr s₁ →
      Output X ℓ s (Ev.call X ℓ :: tr ++ [Ev.ret X]) (s₁.finish X ℓ)

/-- `Loop G X c s tr s'`: the `while` loop of `Output(X, ℓ)` with `c = Index2Cost_X[ℓ]`. -/
inductive Loop : N → ℝ → State N R → List (Ev N R) → State N R → Prop
  | stop {X : N} {c : ℝ} {s : State N R} :
      (∀ e, IsMin (s.queue X) e → e.2 ≠ c) →
      Loop X c s [] s
  | step {X : N} {c : ℝ} {s s₁ s₂ : State N R} {e : Entry R} {tra trl : List (Ev N R)} :
      IsMin (s.queue X) e → e.2 = c →
      Args ((G.args e.1.r).zip e.1.n) (s.setQueue X ((s.queue X).erase e)) tra s₁ →
      Loop X c (updateAll X e.1 e.2 (argIdx G e.1) (generate G X c s₁ e.1).1).1 trl s₂ →
      Loop X c s
        (Ev.pop X e :: tra ++ (generate G X c s₁ e.1).2 ++
          (updateAll X e.1 e.2 (argIdx G e.1) (generate G X c s₁ e.1).1).2 ++ trl) s₂

/-- `Args G l s tr s'`: lines 12 to 14, for the list `l` of pairs `(X_i, n_i)`. -/
inductive Args : List (N × ℕ) → State N R → List (Ev N R) → State N R → Prop
  | nil {s : State N R} : Args [] s [] s
  | call {Y : N} {k : ℕ} {l : List (N × ℕ)} {s s₁ s₂ : State N R} {tr tr' : List (Ev N R)} :
      k = s.done Y →
      Output Y k s tr s₁ →
      Args l s₁ tr' s₂ →
      Args ((Y, k) :: l) s (Ev.check Y :: tr ++ tr') s₂
  | noCall {Y : N} {k : ℕ} {l : List (N × ℕ)} {s s₂ : State N R} {tr' : List (Ev N R)} :
      k ≠ s.done Y →
      Args l s tr' s₂ →
      Args ((Y, k) :: l) s (Ev.check Y :: tr') s₂

end

/-- The initial cost tuple `(r, (0, ..., 0))` of a rule, with value
`cost(r) + Σ mincost(X_i)` (Algorithm 6, lines 7 to 10). -/
def initEntry (mc : N → ℝ) (r : R) : Entry R :=
  (⟨r, (G.args r).map (fun _ => 0)⟩, G.cost r + ((G.args r).map mc).sum)

/-- The initial state (Algorithm 6). `rules` lists all rules and `mc` gives the minimal costs
computed by Algorithm 1. `Index2Cost_X[0]` is set by peeking the queue. -/
def initState (mc : N → ℝ) (rules : List R) : State N R :=
  let q : N → List (Entry R) := fun X => (rules.filter (fun r => G.lhs r = X)).map (initEntry G mc)
  { gen := fun _ _ => []
    i2c := fun X => (minVal (q X)).toList
    queue := q
    done := fun _ => 0 }

/-- The main loop (Algorithm 7, lines 1 to 6) after `L` iterations:
`Output(S, 0), ..., Output(S, L - 1)`. -/
inductive Run (S : N) : ℕ → State N R → List (Ev N R) → State N R → Prop
  | zero {s : State N R} : Run S 0 s [] s
  | succ {L : ℕ} {s s₁ s₂ : State N R} {tr tr' : List (Ev N R)} :
      Run S L s tr s₁ → Output G S L s₁ tr' s₂ → Run S (L + 1) s (tr ++ tr') s₂

/-- The programs output by the main loop: those generated from `S`. -/
def outputs (S : N) (tr : List (Ev N R)) : List (Prog R) := emitsOf S tr

end

end EcoSearch


==> anc/lean/EcoSearch/Eco/Steps.lean <==
import EcoSearch.Eco.Invariants

/-!
# Specifications of the deterministic steps of Eco Search

Field lemmas for the state updates, the specification of the update loop (lines 21 to 26),
of `peek` (`minVal`), and of the list of generated programs of a trace.
-/

set_option linter.unusedSectionVars false

namespace EcoSearch

noncomputable section

open Classical

variable {N R : Type} [DecidableEq N] [DecidableEq R]

namespace State

variable (s : State N R)

@[simp] theorem setGen_gen_self (X : N) (c : ℝ) (l : List (Prog R)) :
    (s.setGen X c l).gen X c = l := by simp [setGen]
theorem setGen_gen_ne (X : N) (c c' : ℝ) (l : List (Prog R)) (h : c' ≠ c) :
    (s.setGen X c l).gen X c' = s.gen X c' := by simp [setGen, h]
theorem setGen_gen_of_ne {X Z : N} (c : ℝ) (l : List (Prog R)) (h : Z ≠ X) :
    (s.setGen X c l).gen Z = s.gen Z := by simp [setGen, h]
@[simp] theorem setGen_i2c (X : N) (c : ℝ) (l : List (Prog R)) :
    (s.setGen X c l).i2c = s.i2c := rfl
@[simp] theorem setGen_queue (X : N) (c : ℝ) (l : List (Prog R)) :
    (s.setGen X c l).queue = s.queue := rfl
@[simp] theorem setGen_done (X : N) (c : ℝ) (l : List (Prog R)) :
    (s.setGen X c l).done = s.done := rfl

@[simp] theorem setQueue_gen (X : N) (q : List (Entry R)) : (s.setQueue X q).gen = s.gen := rfl
@[simp] theorem setQueue_i2c (X : N) (q : List (Entry R)) : (s.setQueue X q).i2c = s.i2c := rfl
@[simp] theorem setQueue_done (X : N) (q : List (Entry R)) : (s.setQueue X q).done = s.done := rfl
@[simp] theorem setQueue_queue_self (X : N) (q : List (Entry R)) :
    (s.setQueue X q).queue X = q := by simp [setQueue]
theorem setQueue_queue_of_ne {X Z : N} (q : List (Entry R)) (h : Z ≠ X) :
    (s.setQueue X q).queue Z = s.queue Z := by simp [setQueue, h]

@[simp] theorem finish_gen (X : N) (ℓ : ℕ) : (s.finish X ℓ).gen = s.gen := rfl
@[simp] theorem finish_queue (X : N) (ℓ : ℕ) : (s.finish X ℓ).queue = s.queue := rfl
@[simp] theorem finish_done_self (X : N) (ℓ : ℕ) : (s.finish X ℓ).done X = ℓ + 1 := by
  simp [finish]
@[simp] theorem finish_i2c_self (X : N) (ℓ : ℕ) :
    (s.finish X ℓ).i2c X = s.i2c X ++ (minVal (s.queue X)).toList := by simp [finish]
theorem finish_done_of_ne {X Z : N} (ℓ : ℕ) (h : Z ≠ X) : (s.finish X ℓ).done Z = s.done Z := by
  simp [finish, h]
theorem finish_i2c_of_ne {X Z : N} (ℓ : ℕ) (h : Z ≠ X) : (s.finish X ℓ).i2c Z = s.i2c Z := by
  simp [finish, h]

end State

theorem same_setGen_of_ne {s : State N R} {X Z : N} (c : ℝ) (l : List (Prog R)) (h : Z ≠ X) :
    Same s (s.setGen X c l) Z :=
  ⟨State.setGen_gen_of_ne s c l h, rfl, rfl, rfl⟩

theorem same_setQueue_of_ne {s : State N R} {X Z : N} (q : List (Entry R)) (h : Z ≠ X) :
    Same s (s.setQueue X q) Z :=
  ⟨rfl, rfl, State.setQueue_queue_of_ne s q h, rfl⟩

theorem same_finish_of_ne {s : State N R} {X Z : N} (ℓ : ℕ) (h : Z ≠ X) :
    Same s (s.finish X ℓ) Z :=
  ⟨rfl, State.finish_i2c_of_ne s ℓ h, rfl, State.finish_done_of_ne s ℓ h⟩

/-! ### `peek` -/

theorem minVal_eq_none_iff {q : List (Entry R)} : minVal q = none ↔ q = [] := by
  simp [minVal]

theorem minVal_eq_some_iff {q : List (Entry R)} {v : ℝ} :
    minVal q = some v ↔ ∃ e, IsMin q e ∧ e.2 = v := by
  unfold minVal IsMin
  rw [List.min?_eq_some_iff]
  constructor
  · rintro ⟨hv, hmin⟩
    obtain ⟨e, he, rfl⟩ := List.mem_map.1 hv
    exact ⟨e, ⟨he, fun e' he' => hmin _ (List.mem_map_of_mem he')⟩, rfl⟩
  · rintro ⟨e, ⟨he, hmin⟩, rfl⟩
    refine ⟨List.mem_map_of_mem he, fun b hb => ?_⟩
    obtain ⟨e', he', rfl⟩ := List.mem_map.1 hb
    exact hmin e' he'

theorem exists_isMin {q : List (Entry R)} (h : q ≠ []) : ∃ e, IsMin q e := by
  obtain ⟨v, hv⟩ := Option.ne_none_iff_exists'.1 (mt minVal_eq_none_iff.1 h)
  obtain ⟨e, he, -⟩ := minVal_eq_some_iff.1 hv
  exact ⟨e, he⟩

/-! ### Erasing the popped entry -/

theorem mem_map_fst_erase {q : List (Entry R)} {e : Entry R} (hn : (q.map Prod.fst).Nodup)
    (he : e ∈ q) (x : Tup R) :
    x ∈ (q.erase e).map Prod.fst ↔ x ∈ q.map Prod.fst ∧ x ≠ e.1 := by
  have hnq : q.Nodup := List.Nodup.of_map _ hn
  constructor
  · intro hx
    obtain ⟨e', he', rfl⟩ := List.mem_map.1 hx
    rw [hnq.mem_erase_iff] at he'
    refine ⟨List.mem_map_of_mem he'.2, fun heq => he'.1 ?_⟩
    exact List.inj_on_of_nodup_map hn he'.2 he heq
  · rintro ⟨hx, hne⟩
    obtain ⟨e', he', rfl⟩ := List.mem_map.1 hx
    refine List.mem_map_of_mem ?_
    rw [hnq.mem_erase_iff]
    exact ⟨fun h => hne (by rw [h]), he'⟩

theorem nodup_map_fst_erase {q : List (Entry R)} {e : Entry R} (hn : (q.map Prod.fst).Nodup) :
    ((q.erase e).map Prod.fst).Nodup :=
  List.Nodup.sublist (List.Sublist.map _ (List.erase_sublist)) hn

/-! ### The update loop -/

/-- Specification of the update loop. -/
structure UpdSpec (X : N) (t : Tup R) (v : ℝ) (l : List (N × ℕ)) (s s' : State N R)
    (evs : List (Ev N R)) : Prop where
  gen : s'.gen = s.gen
  i2c : s'.i2c = s.i2c
  done : s'.done = s.done
  queue_ne : ∀ Z ≠ X, s'.queue Z = s.queue Z
  new : ∃ new : List (Entry R), s'.queue X = s.queue X ++ new ∧
    ∀ e' ∈ new, ∃ Y i c' ck, (Y, i) ∈ l ∧ e'.1 = child t i ∧
      (s.i2c Y)[t.n.getD i 0 + 1]? = some c' ∧ (s.i2c Y)[t.n.getD i 0]? = some ck ∧
      e'.2 = v + c' - ck
  nodup : ((s.queue X).map Prod.fst).Nodup → ((s'.queue X).map Prod.fst).Nodup
  cover : ∀ Y i, (Y, i) ∈ l → (∃ c', (s.i2c Y)[t.n.getD i 0 + 1]? = some c') →
    (∃ ck, (s.i2c Y)[t.n.getD i 0]? = some ck) → child t i ∈ (s'.queue X).map Prod.fst
  evs_len : evs.length = l.length
  evs : ∀ ev ∈ evs, (∃ e, ev = Ev.push X e) ∨ ev = Ev.skip X

theorem updateAll_spec (X : N) (t : Tup R) (v : ℝ) :
    ∀ (l : List (N × ℕ)) (s : State N R),
      UpdSpec X t v l s (updateAll X t v l s).1 (updateAll X t v l s).2
  | [], s => ⟨rfl, rfl, rfl, fun _ _ => rfl, ⟨[], by simp [updateAll], by simp⟩, id, by simp, rfl,
      by simp [updateAll]⟩
  | (Y, i) :: l, s => by
    -- first the single step
    have h1 : ∃ s₁ ev, updateOne X t v s Y i = (s₁, ev) ∧ s₁.gen = s.gen ∧ s₁.i2c = s.i2c ∧
        s₁.done = s.done ∧ (∀ Z ≠ X, s₁.queue Z = s.queue Z) ∧
        (∃ new : List (Entry R), s₁.queue X = s.queue X ++ new ∧
          ∀ e' ∈ new, ∃ c' ck, e'.1 = child t i ∧
            (s.i2c Y)[t.n.getD i 0 + 1]? = some c' ∧ (s.i2c Y)[t.n.getD i 0]? = some ck ∧
            e'.2 = v + c' - ck) ∧
        (((s.queue X).map Prod.fst).Nodup → ((s₁.queue X).map Prod.fst).Nodup) ∧
        ((∃ c', (s.i2c Y)[t.n.getD i 0 + 1]? = some c') →
          (∃ ck, (s.i2c Y)[t.n.getD i 0]? = some ck) → child t i ∈ (s₁.queue X).map Prod.fst) ∧
        ((∃ e, ev = Ev.push X e) ∨ ev = Ev.skip X) := by
      unfold updateOne
      dsimp only
      split
      · next c' ck hc' hck =>
        split_ifs with hin
        · exact ⟨s, _, rfl, rfl, rfl, rfl, fun _ _ => rfl, ⟨[], by simp, by simp⟩, id,
            fun _ _ => hin, Or.inr rfl⟩
        · refine ⟨_, _, rfl, rfl, rfl, rfl, fun Z hZ => State.setQueue_queue_of_ne s _ hZ,
            ⟨[(⟨t.r, t.n.set i (t.n.getD i 0 + 1)⟩, v + c' - ck)], by simp, ?_⟩, ?_, ?_,
            Or.inl ⟨_, rfl⟩⟩
          · intro e' he'
            simp only [List.mem_singleton] at he'
            exact ⟨c', ck, by rw [he']; rfl, hc', hck, by rw [he']⟩
          · intro hn
            simp only [State.setQueue_queue_self, List.map_append, List.map_cons, List.map_nil]
            exact List.nodup_append.2 ⟨hn, List.nodup_singleton _, by
              intro a ha b hb hab
              simp only [List.mem_singleton] at hb
              exact hin (by rw [← hb, ← hab]; exact ha)⟩
          · intro _ _
            simp [child]
      · next hne =>
        exact ⟨s, _, rfl, rfl, rfl, rfl, fun _ _ => rfl, ⟨[], by simp, by simp⟩, id,
          fun ⟨c', h1⟩ ⟨ck, h2⟩ => (hne c' ck h1 h2).elim, Or.inr rfl⟩
    obtain ⟨s₁, ev, heq, hg, hi, hd, hq, ⟨new₁, hnew₁, hnew₁'⟩, hnd, hcov, hev⟩ := h1
    have ih := updateAll_spec X t v l s₁
    simp only [updateAll, heq]
    refine ⟨ih.gen.trans hg, ih.i2c.trans hi, ih.done.trans hd,
      fun Z hZ => (ih.queue_ne Z hZ).trans (hq Z hZ), ?_, fun hn => ih.nodup (hnd hn), ?_,
      by simp [ih.evs_len], ?_⟩
    · obtain ⟨new₂, hnew₂, hnew₂'⟩ := ih.new
      refine ⟨new₁ ++ new₂, by rw [hnew₂, hnew₁, List.append_assoc], ?_⟩
      intro e' he'
      rcases List.mem_append.1 he' with he' | he'
      · obtain ⟨c', ck, h1, h2, h3, h4⟩ := hnew₁' e' he'
        exact ⟨Y, i, c', ck, by simp, h1, h2, h3, h4⟩
      · obtain ⟨Y', i', c', ck, hm, h1, h2, h3, h4⟩ := hnew₂' e' he'
        rw [hi] at h2 h3
        exact ⟨Y', i', c', ck, List.mem_cons_of_mem _ hm, h1, h2, h3, h4⟩
    · intro Y' i' hm hc' hck
      rcases List.mem_cons.1 hm with hm | hm
      · obtain ⟨rfl, rfl⟩ := Prod.mk.inj hm
        have := hcov hc' hck
        obtain ⟨new₂, hnew₂, -⟩ := ih.new
        rw [hnew₂, List.map_append]
        exact List.mem_append_left _ this
      · exact ih.cover Y' i' hm (by rwa [hi]) (by rwa [hi])
    · intro ev' hev'
      rcases List.mem_cons.1 hev' with rfl | hev'
      · exact hev
      · exact ih.evs ev' hev'

/-! ### Generated programs of a trace -/

@[simp] theorem emitsOf_nil (Z : N) : emitsOf Z ([] : List (Ev N R)) = [] := rfl

@[simp] theorem emitsOf_append (Z : N) (a b : List (Ev N R)) :
    emitsOf Z (a ++ b) = emitsOf Z a ++ emitsOf Z b := by
  simp [emitsOf, List.filterMap_append]

@[simp] theorem emitsOf_cons (Z : N) (e : Ev N R) (l : List (Ev N R)) :
    emitsOf Z (e :: l) = (e.emitOf Z).toList ++ emitsOf Z l := by
  cases h : e.emitOf Z <;> simp [emitsOf, h]

@[simp] theorem emitOf_call (Z X : N) (ℓ : ℕ) : (Ev.call X ℓ : Ev N R).emitOf Z = none := rfl
@[simp] theorem emitOf_pop (Z X : N) (e : Entry R) : (Ev.pop X e : Ev N R).emitOf Z = none := rfl
@[simp] theorem emitOf_check (Z X : N) : (Ev.check X : Ev N R).emitOf Z = none := rfl
@[simp] theorem emitOf_push (Z X : N) (e : Entry R) : (Ev.push X e : Ev N R).emitOf Z = none := rfl
@[simp] theorem emitOf_skip (Z X : N) : (Ev.skip X : Ev N R).emitOf Z = none := rfl
@[simp] theorem emitOf_ret (Z X : N) : (Ev.ret X : Ev N R).emitOf Z = none := rfl

theorem emitsOf_map_emit (Z X : N) (ps : List (Prog R)) :
    emitsOf Z (ps.map (Ev.emit X)) = if X = Z then ps else [] := by
  induction ps with
  | nil => split_ifs <;> rfl
  | cons p ps ih =>
    simp only [List.map_cons, emitsOf_cons, ih, Ev.emitOf]
    split_ifs <;> simp

theorem emitsOf_upd {X : N} {evs : List (Ev N R)}
    (h : ∀ ev ∈ evs, (∃ e, ev = Ev.push X e) ∨ ev = Ev.skip X) (Z : N) : emitsOf Z evs = [] := by
  induction evs with
  | nil => rfl
  | cons ev evs ih =>
    rw [emitsOf_cons, ih (fun ev' h' => h ev' (List.mem_cons_of_mem _ h'))]
    rcases h ev (by simp) with ⟨e, rfl⟩ | rfl <;> simp

end

end EcoSearch


==> anc/lean/EcoSearch/Eco/Theorem1.lean <==
import EcoSearch.Eco.Main

/-!
# Theorem 1: best-first ordering and completeness of Eco Search

We show that the initial state (Algorithm 6) satisfies the invariants, that the invariants are
maintained by the main loop, and that the main loop can always make progress (`run_exists`),
so that the correctness statements are not vacuous. Theorem 1 is `best_first` (the output after
`L` iterations of the main loop consists of the programs from `S` of the `L` smallest costs, each
exactly once, by non-decreasing costs) together with `complete` (every program from `S` is
output).
-/

set_option linter.unusedSectionVars false

namespace EcoSearch

noncomputable section

open Classical

variable {N R : Type} [DecidableEq N] [DecidableEq R] [Finite R]
variable {G : Grammar N R}

/-- All invariants hold, for a state between two iterations of the main loop. -/
def AllOk (G : Grammar N R) (s : State N R) : Prop := ∀ Z, WOk G s Z ∧ QOk G s Z

theorem output_hc {X : N} {ℓ : ℕ} {s s' : State N R} {tr : List (Ev N R)}
    (h : Output G X ℓ s tr s') : ∃ c, (s.i2c X)[ℓ]? = some c := by
  cases h; exact ⟨_, ‹_›⟩

/-! ### The initial state -/

section Init

variable {mc : N → ℝ} {rules : List R}

theorem initState_queue (X : N) :
    (initState G mc rules).queue X =
      (rules.filter (fun r => G.lhs r = X)).map (initEntry G mc) := rfl

theorem initEntry_fst (r : R) : (initEntry G mc r).1 = initTup G r := rfl

theorem initTup_valid (hmc : ∀ X, IsCost G X 0 (mc X)) (r : R) : Valid G (initTup G r) := by
  unfold Valid initTup
  simp only
  generalize G.args r = as
  induction as with
  | nil => exact List.Forall₂.nil
  | cons Y as ih => exact List.Forall₂.cons ⟨_, hmc Y⟩ ih

theorem initEntry_snd (hmc : ∀ X, IsCost G X 0 (mc X)) (r : R) :
    (initEntry G mc r).2 = tcost G (initTup G r) := by
  unfold initEntry tcost initTup
  simp only
  congr 1
  generalize G.args r = as
  induction as with
  | nil => rfl
  | cons Y as ih => simp [ih, cI_eq (hmc Y)]

theorem initTup_anc {t : Tup R} (hv : Valid G t) : Anc (initTup G t.r) t := by
  refine ⟨rfl, ?_⟩
  unfold initTup
  have h := hv.length
  generalize t.n = n at h ⊢
  generalize G.args t.r = as at h ⊢
  induction as generalizing n with
  | nil => cases n with
    | nil => exact List.Forall₂.nil
    | cons _ _ => simp at h
  | cons Y as ih =>
    cases n with
    | nil => simp at h
    | cons k n => exact List.Forall₂.cons (Nat.zero_le k) (ih n (by simpa using h))

theorem init_ok (hrules : ∀ r, r ∈ rules) (hnd : rules.Nodup)
    (hmc : ∀ X, IsCost G X 0 (mc X)) : AllOk G (initState G mc rules) := by
  set s := initState G mc rules with hs
  have hE : ∀ X, ∀ e ∈ s.queue X, EntryOk G X e := by
    intro X e he
    rw [hs, initState_queue] at he
    obtain ⟨r, hr, rfl⟩ := List.mem_map.1 he
    exact ⟨by simpa using (List.mem_filter.1 hr).2, initTup_valid hmc r, initEntry_snd hmc r⟩
  have hanc : ∀ X, ∀ t : Tup R, G.lhs t.r = X → Valid G t →
      ∃ e ∈ s.queue X, Anc e.1 t := by
    intro X t ht hv
    refine ⟨initEntry G mc t.r, ?_, initTup_anc hv⟩
    rw [hs, initState_queue]
    exact List.mem_map_of_mem (List.mem_filter.2 ⟨hrules _, by simpa using ht⟩)
  have hmin : ∀ X, minVal (s.queue X) = some (mc X) := by
    intro X
    rw [minVal_eq_some_iff]
    obtain ⟨p, hp, hpc⟩ := (hmc X).1
    obtain ⟨hv, hl⟩ := tupleOf_valid hp
    obtain ⟨e, he, ha⟩ := hanc X _ hl hv
    obtain ⟨hlX, hve, hev⟩ := hE X e he
    have h1 : e.2 ≤ mc X := by
      rw [hev, ← hpc, ← tcost_tupleOf hp]; exact ha.tcost_le hv
    have hlow : ∀ e' ∈ s.queue X, mc X ≤ e'.2 := by
      intro e' he'
      obtain ⟨hl', hv', hev'⟩ := hE X e' he'
      rw [hev']
      have := hv'.tcost_mem
      rw [hl'] at this
      exact ((isNth_zero_iff (discrete_costSet G X)).1 (hmc X)).2 _ this
    exact ⟨e, ⟨he, fun e' he' => h1.trans (hlow e' he')⟩, le_antisymm h1 (hlow e he)⟩
  have hi2c : ∀ X, s.i2c X = [mc X] := by
    intro X
    show (minVal (s.queue X)).toList = _
    rw [hmin X]; rfl
  have hcur : ∀ X, s.cur X = some (mc X) := by
    intro X
    show (s.i2c X)[s.done X]? = _
    rw [hi2c X]; rfl
  intro X
  refine ⟨⟨?_, ?_, ?_⟩, ⟨?_, ?_, ?_⟩⟩
  · intro j hj
    have hj' : j = 0 := by rw [hi2c X] at hj; simpa using hj
    subst hj'
    have : (s.i2c X)[0] = mc X := by simp [hi2c X]
    rw [this]; exact hmc X
  · left; rw [hi2c X]; rfl
  · intro j hj; simp [hs, initState] at hj
  · intro e he
    obtain ⟨h1, h2, h3⟩ := hE X e he
    refine ⟨⟨h1, h2, h3⟩, ⟨_, hcur X, ?_⟩, ?_, ?_⟩
    · rw [h3]
      have := h2.tcost_mem
      rw [h1] at this
      exact ((isNth_zero_iff (discrete_costSet G X)).1 (hmc X)).2 _ this
    · rw [hs, initState_queue] at he
      obtain ⟨r, -, rfl⟩ := List.mem_map.1 he
      intro q hq
      simp only [initEntry, initTup] at hq
      have : q.2 = 0 := by
        rw [List.mem_iff_getElem] at hq
        obtain ⟨j, hj, rfl⟩ := hq
        simp [List.getElem_zip]
      rw [this]; exact Nat.zero_le _
    · rw [hs, initState_queue] at he
      obtain ⟨r, -, rfl⟩ := List.mem_map.1 he
      exact Or.inl rfl
  · rw [hs, initState_queue, List.map_map]
    refine List.Nodup.map_on ?_ (hnd.filter _)
    intro a _ b _ hab
    simpa [initEntry, initTup] using congrArg Tup.r hab
  · intro t ht hv _
    exact hanc X t ht hv

end Init

/-! ### The main loop -/

theorem run_spec {S : N} {L : ℕ} {s0 s : State N R} {tr : List (Ev N R)}
    (h0 : AllOk G s0) (hd0 : s0.done S = 0) (h : Run G S L s0 tr s) :
    AllOk G s ∧ s.done S = L ∧ (∀ Z, s0.done Z ≤ s.done Z) ∧
      EmitSpec G s0 s S (emitsOf S tr) := by
  induction h with
  | zero => exact ⟨h0, hd0, fun _ => le_rfl, EmitSpec.nil _ _ _ rfl⟩
  | @succ L _ s₁ s₂ tr tr' hrun hout ih =>
    obtain ⟨hok, hd, hm, he⟩ := ih h0 hd0
    obtain ⟨c, hc⟩ := output_hc hout
    have hpre : Pre G s₁ S L c := ⟨fun Z => (hok Z).1, hd.symm, hc, fun Z _ => (hok Z).2⟩
    have hP := output_correct hout hpre
    refine ⟨fun Z => ⟨hP.W Z, ?_⟩, hP.doneX, fun Z => (hm Z).trans (hP.mono Z), ?_⟩
    · by_cases hl : Low s₁ Z c
      · exact hP.Q Z hl
      · exact (hok Z).2.transfer (hP.frame Z hl) hP.mono
    · rw [emitsOf_append]
      exact EmitSpec.append he (hP.emits S) (hm S) (hP.mono S)

/-! ### Progress: runs exist -/

/-- The number of programs of cost smaller than `c`: the measure for recursive calls. -/
def mu (G : Grammar N R) (c : ℝ) : ℕ := Set.ncard {p : Prog R | p.cost G < c}

theorem mu_lt {Y : N} {k : ℕ} {c' c : ℝ} (hc' : IsCost G Y k c') (hlt : c' < c) :
    mu G c' < mu G c := by
  obtain ⟨q, -, hq⟩ := hc'.1
  unfold mu
  have hfin : {p : Prog R | p.cost G < c}.Finite :=
    (Prog.finite_cost_le G c).subset (fun p (hp : p.cost G < c) => le_of_lt hp)
  refine Set.ncard_lt_ncard ?_ hfin
  refine Set.ssubset_iff_subset_ne.2 ⟨fun p hp => lt_trans hp hlt, fun heq => ?_⟩
  have : q ∈ {p : Prog R | p.cost G < c} := by simp [hq, hlt]
  rw [← heq] at this
  simp [hq] at this

theorem output_exists : ∀ (n : ℕ) {X : N} {ℓ : ℕ} {s : State N R} {c : ℝ}, mu G c = n →
    Pre G s X ℓ c → ∃ tr s', Output G X ℓ s tr s' := by
  intro n
  induction n using Nat.strong_induction_on with
  | _ n ihn =>
  intro X ℓ s c hn hpre
  -- the argument loop
  have hargs : ∀ (s0 : State N R) (l : List (N × ℕ)) (s : State N R),
      AInv G s0 X ℓ c l s → ∃ tr s', Args G l s tr s' := by
    intro s0 l
    induction l with
    | nil => intro s _; exact ⟨[], s, Args.nil⟩
    | cons q l ihl =>
      intro s hA
      obtain ⟨Y, k⟩ := q
      by_cases hk : k = s.done Y
      · obtain ⟨hpre', -, hlt⟩ := call_pre hA hk
        have hc' := (hpre'.W Y).get_eq hpre'.hc
        obtain ⟨tr₁, s₁, hout⟩ := ihn _ (hn ▸ mu_lt hc' hlt) rfl hpre'
        obtain ⟨hA₁, -⟩ := after_call hA (output_correct hout hpre') hlt
        obtain ⟨tr₂, s₂, hrest⟩ := ihl s₁ hA₁
        exact ⟨_, _, Args.call hk hout hrest⟩
      · have hA₁ : AInv G s0 X ℓ c l s :=
          ⟨hA.W, hA.doneX, hA.i2cX, hA.hc, hA.oth, hA.mono0,
            fun q hq => hA.args q (List.mem_cons_of_mem _ hq)⟩
        obtain ⟨tr₂, s₂, hrest⟩ := ihl s hA₁
        exact ⟨_, _, Args.noCall hk hrest⟩
  -- the `while` loop
  have hloop : ∀ (m : ℕ) (s1 : State N R), cnt X c s1 = m → LInv G s X ℓ c s1 →
      ∃ tr s', Loop G X c s1 tr s' := by
    intro m
    induction m using Nat.strong_induction_on with
    | _ m ihm =>
    intro s1 hm hL
    by_cases hex : ∃ e, IsMin (s1.queue X) e ∧ e.2 = c
    · obtain ⟨e, hmin, he⟩ := hex
      obtain ⟨tra, s₁, hA⟩ := hargs s _ _ (args_pre hL hmin he)
      have hAp := args_correct hA (args_pre hL hmin he)
      obtain ⟨hL₃, -, -, -, hlt, -⟩ := loop_step_inv hL hmin he hAp
      obtain ⟨trl, s₂, hrest⟩ := ihm _ (hm ▸ hlt) _ rfl hL₃
      exact ⟨_, _, Loop.step hmin he hA hrest⟩
    · push Not at hex
      exact ⟨[], s1, Loop.stop hex⟩
  obtain ⟨tr, s₁, hl⟩ := hloop _ _ rfl (loop_init hpre)
  exact ⟨_, _, Output.mk hpre.hc hl⟩

/-- The main loop can run for `L` iterations, as long as `S` has at least `L` distinct costs. -/
theorem run_exists {S : N} {s0 : State N R} (h0 : AllOk G s0) (hd0 : s0.done S = 0) :
    ∀ L, (∀ k < L, ∃ c, IsCost G S k c) → ∃ tr s, Run G S L s0 tr s := by
  intro L
  induction L with
  | zero => intro _; exact ⟨[], s0, Run.zero⟩
  | succ L ih =>
    intro hL
    obtain ⟨tr, s, hrun⟩ := ih (fun k hk => hL k (by omega))
    obtain ⟨hok, hd, -, -⟩ := run_spec h0 hd0 hrun
    have hc := (hok S).1.get_some (le_of_eq hd.symm) (hL L (by omega))
    have hpre : Pre G s S L (cI G S L) := ⟨fun Z => (hok Z).1, hd.symm, hc, fun Z _ => (hok Z).2⟩
    obtain ⟨tr', s', hout⟩ := output_exists _ rfl hpre
    exact ⟨_, _, Run.succ hrun hout⟩

/-! ### Theorem 1 -/

variable {mc : N → ℝ} {rules : List R}

/-- **Theorem 1 (best-first ordering).** After `L` iterations of the main loop, Eco Search has
output exactly the programs from `S` whose cost is one of the `L` smallest costs, each exactly
once, and in non-decreasing order of cost. Here `rules` lists all the rules without repetition
and `mc X` is the minimal cost of a program from `X` (computed by Algorithm 1). -/
theorem best_first (hrules : ∀ r, r ∈ rules) (hnd : rules.Nodup)
    (hmc : ∀ X, IsCost G X 0 (mc X)) {S : N} {L : ℕ} {tr : List (Ev N R)} {s : State N R}
    (h : Run G S L (initState G mc rules) tr s) :
    (outputs S tr).Nodup ∧
      (∀ p, p ∈ outputs S tr ↔ Derives G S p ∧ ∃ k < L, IsCost G S k (p.cost G)) ∧
      (outputs S tr).Pairwise (fun p q => p.cost G ≤ q.cost G) := by
  obtain ⟨-, hd, -, he⟩ := run_spec (init_ok hrules hnd hmc) rfl h
  refine ⟨he.nodup, fun p => ?_, he.sorted⟩
  rw [outputs, he.mem, hd]
  simp [initState]

/-- **Theorem 1 (completeness).** Every program `p` from `S` is output: the main loop can run
long enough, and every run of that length outputs `p`. -/
theorem complete (hrules : ∀ r, r ∈ rules) (hnd : rules.Nodup)
    (hmc : ∀ X, IsCost G X 0 (mc X)) {S : N} {p : Prog R} (hp : Derives G S p) :
    ∃ L, (∃ tr s, Run G S L (initState G mc rules) tr s) ∧
      ∀ tr s, Run G S L (initState G mc rules) tr s → p ∈ outputs S tr := by
  have hk := isCost_idx hp
  refine ⟨idx G S p + 1, run_exists (init_ok hrules hnd hmc) rfl _ (fun k hk' =>
    exists_isNth_of_le (discrete_costSet G S) hk (by omega)), fun tr s h => ?_⟩
  exact ((best_first hrules hnd hmc h).2.1 p).2 ⟨hp, _, by omega, hk⟩

end

end EcoSearch


==> anc/lean/EcoSearch/Eco/Tuples.lean <==
import EcoSearch.Eco.Model
import Mathlib.Data.List.Forall2

/-!
# Cost tuples: validity, true cost, represented programs

This file contains the semantic notions used in the correctness proof of Section 4.5:
a cost tuple `(r, n)` is *valid* if `c_{X_i}^{n_i}` exists for every argument `i`, its *true
cost* is `cost(r) + Σ c_{X_i}^{n_i}`, and it represents the programs `f(p_1, ..., p_k)` with
`cost(p_i) = c_{X_i}^{n_i}`. Every program is represented by exactly one valid cost tuple,
`tupleOf p`.
-/

set_option linter.unusedSectionVars false

namespace EcoSearch

noncomputable section

open Classical

variable {N R : Type} [DecidableEq N] [DecidableEq R] [Finite R]
variable (G : Grammar N R)

/-- `c_Y^k` as a function (with an arbitrary value when it does not exist). -/
def cI (Y : N) (k : ℕ) : ℝ := if h : ∃ c, IsCost G Y k c then h.choose else 0

variable {G}

theorem cI_eq {Y : N} {k : ℕ} {c : ℝ} (h : IsCost G Y k c) : cI G Y k = c := by
  have hex : ∃ c, IsCost G Y k c := ⟨c, h⟩
  rw [cI, dif_pos hex]
  exact isNth_unique (discrete_costSet G Y) hex.choose_spec h

theorem isCost_cI {Y : N} {k : ℕ} (h : ∃ c, IsCost G Y k c) : IsCost G Y k (cI G Y k) := by
  obtain ⟨c, hc⟩ := h
  rw [cI_eq hc]; exact hc

theorem cI_lt {Y : N} {k k' : ℕ} (h : ∃ c, IsCost G Y k c) (h' : ∃ c, IsCost G Y k' c)
    (hk : k < k') : cI G Y k < cI G Y k' :=
  (isNth_lt_iff (discrete_costSet G Y) (isCost_cI h) (isCost_cI h')).2 hk

theorem cI_le {Y : N} {k k' : ℕ} (h : ∃ c, IsCost G Y k c) (h' : ∃ c, IsCost G Y k' c)
    (hk : k ≤ k') : cI G Y k ≤ cI G Y k' :=
  (isNth_le_iff (discrete_costSet G Y) (isCost_cI h) (isCost_cI h')).2 hk

theorem exists_isCost_of_le {Y : N} {k k' : ℕ} (h : ∃ c, IsCost G Y k' c) (hk : k ≤ k') :
    ∃ c, IsCost G Y k c := by
  obtain ⟨c, hc⟩ := h
  exact exists_isNth_of_le (discrete_costSet G Y) hc hk

variable (G)

/-- A cost tuple is valid if all the costs it refers to exist. -/
def Valid (t : Tup R) : Prop :=
  List.Forall₂ (fun Y k => ∃ c, IsCost G Y k c) (G.args t.r) t.n

/-- The true cost of a cost tuple. -/
def tcost (t : Tup R) : ℝ := G.cost t.r + (List.zipWith (cI G) (G.args t.r) t.n).sum

/-- The index of the cost of `q` among the costs of programs from `Y`. -/
def idx (Y : N) (q : Prog R) : ℕ := (costSet G Y ∩ Set.Iio (q.cost G)).ncard

/-- The cost tuple representing a program. -/
def tupleOf (p : Prog R) : Tup R :=
  ⟨p.rule, List.zipWith (idx G) (G.args p.rule) p.children⟩

/-- `t'` is an ancestor of `t`: same rule and componentwise smaller indices. -/
def Anc (t' t : Tup R) : Prop := t'.r = t.r ∧ List.Forall₂ (· ≤ ·) t'.n t.n

variable {G}

theorem isCost_idx {Y : N} {q : Prog R} (h : Derives G Y q) :
    IsCost G Y (idx G Y q) (q.cost G) := ⟨⟨q, h, rfl⟩, rfl⟩

theorem Valid.length {t : Tup R} (h : Valid G t) : t.n.length = (G.args t.r).length :=
  h.length_eq.symm

/-- Arguments of a program, as a `Forall₂` statement. -/
theorem derives_forall₂ {r : R} {ts : List (Prog R)} {X : N} (h : Derives G X (.node r ts)) :
    List.Forall₂ (fun Y q => Derives G Y q) (G.args r) ts := by
  rw [derives_node_iff] at h
  obtain ⟨-, hlen, h⟩ := h
  rw [List.forall₂_iff_zip]
  exact ⟨hlen.symm, fun hab => h _ hab⟩

theorem derives_of_forall₂ {r : R} {ts : List (Prog R)}
    (h : List.Forall₂ (fun Y q => Derives G Y q) (G.args r) ts) :
    Derives G (G.lhs r) (.node r ts) := by
  rw [List.forall₂_iff_zip] at h
  exact Derives.node r ts h.1.symm (fun q hq => h.2 hq)

theorem tupleOf_valid {X : N} {p : Prog R} (h : Derives G X p) :
    Valid G (tupleOf G p) ∧ G.lhs (tupleOf G p).r = X := by
  obtain ⟨r, ts⟩ := p
  refine ⟨?_, h.lhs_eq⟩
  have hf := derives_forall₂ h
  simp only [Valid, tupleOf, Prog.rule_node, Prog.children_node]
  clear h
  generalize G.args r = as at hf ⊢
  induction hf with
  | nil => simp
  | cons hY _ ih =>
    simp only [List.zipWith_cons_cons]
    exact List.Forall₂.cons ⟨_, isCost_idx hY⟩ ih

theorem tcost_tupleOf {X : N} {p : Prog R} (h : Derives G X p) :
    tcost G (tupleOf G p) = p.cost G := by
  obtain ⟨r, ts⟩ := p
  have hf := derives_forall₂ h
  simp only [tcost, tupleOf, Prog.rule_node, Prog.children_node, Prog.cost_node]
  congr 1
  clear h
  generalize G.args r = as at hf ⊢
  induction hf with
  | nil => simp
  | cons hY _ ih =>
    simp only [List.zipWith_cons_cons, List.sum_cons, List.map_cons]
    rw [ih, cI_eq (isCost_idx hY)]

/-- Every valid cost tuple represents at least one program. -/
theorem Valid.exists_prog {t : Tup R} (h : Valid G t) :
    ∃ p, Derives G (G.lhs t.r) p ∧ tupleOf G p = t := by
  obtain ⟨r, n⟩ := t
  simp only [Valid] at h
  have : ∃ ts : List (Prog R), List.Forall₂ (fun Y q => Derives G Y q) (G.args r) ts ∧
      List.zipWith (idx G) (G.args r) ts = n := by
    clear * - h
    generalize G.args r = as at h ⊢
    induction h with
    | nil => exact ⟨[], List.Forall₂.nil, rfl⟩
    | @cons Y k as ns hY _ ih =>
      obtain ⟨ts, hts, hidx⟩ := ih
      obtain ⟨c, ⟨q, hq, hqc⟩, hcard⟩ := hY
      refine ⟨q :: ts, List.Forall₂.cons hq hts, ?_⟩
      simp only [List.zipWith_cons_cons, hidx, idx, hqc, hcard]
  obtain ⟨ts, hts, hidx⟩ := this
  exact ⟨.node r ts, derives_of_forall₂ hts, by simp [tupleOf, hidx]⟩

theorem Valid.tcost_mem {t : Tup R} (h : Valid G t) : tcost G t ∈ costSet G (G.lhs t.r) := by
  obtain ⟨p, hp, rfl⟩ := h.exists_prog
  exact ⟨p, hp, (tcost_tupleOf hp).symm⟩

/-- The costs referred to by a valid tuple are smaller than its true cost. -/
theorem Valid.cI_lt_tcost {t : Tup R} (h : Valid G t) {Y : N} {k : ℕ}
    (hm : (Y, k) ∈ (G.args t.r).zip t.n) : cI G Y k < tcost G t := by
  obtain ⟨p, hp, rfl⟩ := h.exists_prog
  obtain ⟨r, ts⟩ := p
  have hf := derives_forall₂ hp
  rw [tcost_tupleOf hp]
  simp only [tupleOf, Prog.rule_node, Prog.children_node] at hm ⊢
  clear hp h
  generalize G.args r = as at hf hm ⊢
  induction hf with
  | nil => simp at hm
  | @cons Z q as qs hZ hrest ih =>
    simp only [List.zipWith_cons_cons, List.zip_cons_cons, List.mem_cons, Prod.mk.injEq] at hm
    rcases hm with ⟨rfl, rfl⟩ | hm
    · rw [cI_eq (isCost_idx hZ)]
      exact Prog.cost_child_lt G (List.mem_cons_self)
    · refine (ih hm).trans_le ?_
      simp only [Prog.cost_node, List.map_cons, List.sum_cons]
      linarith [Prog.cost_pos G q]

/-- Lemma used for ancestors: componentwise smaller indices give a smaller sum of costs, and an
equal sum only for equal indices. -/
theorem sum_cI_le : ∀ (as : List N) (n' n : List ℕ),
    List.Forall₂ (fun Y k => ∃ c, IsCost G Y k c) as n →
    List.Forall₂ (· ≤ ·) n' n →
    (List.zipWith (cI G) as n').sum ≤ (List.zipWith (cI G) as n).sum ∧
      ((List.zipWith (cI G) as n').sum = (List.zipWith (cI G) as n).sum → n' = n)
  | [], _, _, h, h' => by
    cases h; cases h'; simp
  | Y :: as, n' , n, h, h' => by
    cases h with
    | cons hY h =>
      rename_i k ns
      cases h' with
      | cons hle h' =>
        rename_i k' ns'
        obtain ⟨ih1, ih2⟩ := sum_cI_le as ns' ns h h'
        have hY' := exists_isCost_of_le hY hle
        have h1 := cI_le hY' hY hle
        simp only [List.zipWith_cons_cons, List.sum_cons]
        refine ⟨by linarith, fun heq => ?_⟩
        have hkk : k' = k := by
          by_contra hne
          have := cI_lt hY' hY (lt_of_le_of_ne hle hne)
          linarith
        subst hkk
        rw [ih2 (by linarith)]

theorem forall₂_le_trans : ∀ {a b c : List ℕ}, List.Forall₂ (· ≤ ·) a b →
    List.Forall₂ (· ≤ ·) b c → List.Forall₂ (· ≤ ·) a c
  | [], [], [], _, _ => List.Forall₂.nil
  | _ :: _, _ :: _, _ :: _, .cons h₁ t₁, .cons h₂ t₂ =>
    List.Forall₂.cons (le_trans h₁ h₂) (forall₂_le_trans t₁ t₂)

theorem Anc.valid {t' t : Tup R} (ha : Anc t' t) (h : Valid G t) : Valid G t' := by
  obtain ⟨hr, hle⟩ := ha
  unfold Valid at h ⊢
  rw [hr]
  generalize G.args t.r = as at h
  generalize t.n = n at h hle
  generalize t'.n = n' at hle ⊢
  induction h generalizing n' with
  | nil => cases hle; exact List.Forall₂.nil
  | cons hY _ ih =>
    cases hle with
    | cons hle hrest => exact List.Forall₂.cons (exists_isCost_of_le hY hle) (ih _ hrest)

theorem Anc.tcost_le {t' t : Tup R} (ha : Anc t' t) (h : Valid G t) :
    tcost G t' ≤ tcost G t := by
  obtain ⟨hr, hle⟩ := ha
  unfold tcost; rw [hr]
  linarith [(sum_cI_le (G.args t.r) t'.n t.n h hle).1]

theorem Anc.eq_of_tcost_eq {t' t : Tup R} (ha : Anc t' t) (h : Valid G t)
    (heq : tcost G t' = tcost G t) : t' = t := by
  obtain ⟨hr, hle⟩ := ha
  unfold tcost at heq; rw [hr] at heq
  have := (sum_cI_le (G.args t.r) t'.n t.n h hle).2 (by linarith)
  cases t; cases t'; simp_all

theorem Anc.refl (t : Tup R) : Anc t t :=
  ⟨rfl, List.forall₂_refl _⟩

theorem Anc.trans {t₁ t₂ t₃ : Tup R} (h₁ : Anc t₁ t₂) (h₂ : Anc t₂ t₃) : Anc t₁ t₃ :=
  ⟨h₁.1.trans h₂.1, forall₂_le_trans h₁.2 h₂.2⟩

/-! ### Children of a cost tuple -/

/-- The child of `t` obtained by incrementing the index `i`. -/
def child (t : Tup R) (i : ℕ) : Tup R := ⟨t.r, t.n.set i (t.n.getD i 0 + 1)⟩

/-- If `t₀` is a strict ancestor of a valid `t`, some child of `t₀` is an ancestor of `t`. -/
theorem Anc.exists_child {t₀ t : Tup R} (ha : Anc t₀ t) (hne : t₀ ≠ t) :
    ∃ i, i < t₀.n.length ∧ t₀.n.getD i 0 < t.n.getD i 0 ∧ Anc (child t₀ i) t := by
  obtain ⟨r, n⟩ := t
  obtain ⟨r', n₀⟩ := t₀
  obtain ⟨rfl, hle⟩ := ha
  have hne' : n₀ ≠ n := fun h => hne (by rw [h])
  simp only [child, Anc, true_and]
  clear hne
  dsimp only at hle hne' ⊢
  induction hle with
  | nil => exact absurd rfl hne'
  | @cons a b as bs hab hrest ih =>
    by_cases hab' : a = b
    · subst hab'
      have hne2 : as ≠ bs := fun h => hne' (by rw [h])
      obtain ⟨i, hi, hlt, hc⟩ := ih hne2
      refine ⟨i + 1, by simpa using hi, by simpa using hlt, ?_⟩
      simp only [List.getD_cons_succ, List.set_cons_succ]
      exact List.Forall₂.cons le_rfl hc
    · refine ⟨0, by simp, by simpa using lt_of_le_of_ne hab hab', ?_⟩
      simp only [List.getD_cons_zero, List.set_cons_zero]
      exact List.Forall₂.cons (by omega) hrest

theorem getD_mem_zip {as : List N} {n : List ℕ} {i : ℕ} (hlen : n.length = as.length)
    (hi : i < n.length) : (as[i]'(hlen ▸ hi), n.getD i 0) ∈ as.zip n := by
  have hz : i < (as.zip n).length := by simp [List.length_zip]; omega
  have := List.getElem_mem hz
  simpa [List.getElem_zip, List.getElem?_eq_getElem hi] using this

/-- The true cost of a child. -/
theorem tcost_child {t : Tup R} (h : Valid G t) {i : ℕ} (hi : i < t.n.length) :
    tcost G (child t i) =
      tcost G t + cI G ((G.args t.r)[i]'(h.length ▸ hi)) (t.n.getD i 0 + 1) -
        cI G ((G.args t.r)[i]'(h.length ▸ hi)) (t.n.getD i 0) := by
  obtain ⟨r, n⟩ := t
  simp only [tcost, child] at hi ⊢
  have hlen := h.length
  simp only at hlen
  suffices hs : ∀ (as : List N) (n : List ℕ) (i : ℕ) (hlen : n.length = as.length)
      (hi : i < n.length),
      (List.zipWith (cI G) as (n.set i (n.getD i 0 + 1))).sum =
        (List.zipWith (cI G) as n).sum + cI G (as[i]'(hlen ▸ hi)) (n.getD i 0 + 1) -
          cI G (as[i]'(hlen ▸ hi)) (n.getD i 0) by
    rw [hs (G.args r) n i hlen hi]; ring
  intro as n i hlen hi
  induction as generalizing n i with
  | nil => simp at hlen; subst hlen; simp at hi
  | cons Y as ih =>
    cases n with
    | nil => simp at hi
    | cons k n =>
      cases i with
      | zero => simp; ring
      | succ i =>
        simp only [List.set_cons_succ, List.zipWith_cons_cons, List.sum_cons, List.getD_cons_succ,
          List.getElem_cons_succ]
        simp only [List.length_cons, add_left_inj] at hlen hi
        rw [ih n i hlen (by omega)]
        ring

theorem child_valid {t : Tup R} (h : Valid G t) {i : ℕ} (hi : i < t.n.length)
    (hex : ∃ c, IsCost G ((G.args t.r)[i]'(h.length ▸ hi)) (t.n.getD i 0 + 1) c) :
    Valid G (child t i) := by
  obtain ⟨r, n⟩ := t
  simp only [Valid, child] at h hex hi ⊢
  rw [List.forall₂_iff_get] at h ⊢
  refine ⟨by simp [h.1], fun j hj1 hj2 => ?_⟩
  by_cases hij : i = j
  · subst hij
    simp only [List.get_eq_getElem, List.getElem_set_self]
    exact hex
  · simp only [List.get_eq_getElem, List.getElem_set_ne hij]
    exact h.2 j hj1 (by simpa using hj2)

theorem child_anc {t : Tup R} (i : ℕ) : Anc t (child t i) := by
  refine ⟨rfl, ?_⟩
  simp only [child]
  rw [List.forall₂_iff_get]
  refine ⟨by simp, fun j hj1 hj2 => ?_⟩
  by_cases hij : i = j
  · subst hij
    simp [List.getElem_set_self, List.getElem?_eq_getElem hj1]
  · simp [List.getElem_set_ne hij]

/-! ### The programs represented by a tuple -/

theorem nodup_sections {α : Type} : ∀ L : List (List α), (∀ l ∈ L, l.Nodup) →
    (List.sections L).Nodup
  | [], _ => by simp [List.sections]
  | l :: L, h => by
    simp only [List.sections]
    rw [List.nodup_flatMap]
    refine ⟨fun s _ => (h l (by simp)).map (fun a b hab => by simpa using hab), ?_⟩
    refine List.Pairwise.imp_of_mem ?_ (nodup_sections L (fun l' hl' => h l' (by simp [hl'])))
    intro s₁ s₂ _ _ hne
    rw [Function.onFun, List.disjoint_left]
    intro x hx₁ hx₂
    obtain ⟨a, -, rfl⟩ := List.mem_map.1 hx₁
    obtain ⟨b, -, hb⟩ := List.mem_map.1 hx₂
    exact hne (List.cons_eq_cons.1 hb).2.symm

end

end EcoSearch


==> anc/lean/EcoSearch/Eco/Window.lean <==
import EcoSearch.Eco.Delay

/-!
# Lemma 5: the costs in a queue lie in a window of constant width

Let `M` be a bound on the gap between consecutive costs (Lemma 4, `GapBound`), and `D` the
largest difference between the value of an initial cost tuple of a rule from `X` and the minimal
cost of `X` (`Dwin`; it equals the paper's `max_X D_X`, since the cheapest initial tuple of `X`
has value `c_X^0`, see `init_ok`). With `M' = max M D`, at any time, the values of the entries of
a queue differ by at most `M'` (`window_QOk` between two calls, `window_LInv` during a call,
and `window_run` for every state between two iterations of the main loop).

For integer costs, every entry of a queue has value `μ + j` with `μ` the minimal value and
`j ≤ ⌊M'⌋` a natural number (`bucket_index`), so a bucket queue with `⌊M'⌋ + 1` buckets can
store the queue, and each of its operations takes constant time.
-/

set_option linter.unusedSectionVars false

namespace EcoSearch

noncomputable section

open Classical

variable {N R : Type} [DecidableEq N] [DecidableEq R] [Finite R]
variable (G : Grammar N R)

/-- The paper's `D`: the largest difference between the value of an initial cost tuple and the
minimal cost of its non-terminal. -/
def Dwin : ℝ := sSup (Set.range (fun r => tcost G (initTup G r) - cI G (G.lhs r) 0))

variable {G}

theorem le_Dwin (r : R) : tcost G (initTup G r) - cI G (G.lhs r) 0 ≤ Dwin G :=
  le_csSup (Set.finite_range _).bddAbove ⟨r, rfl⟩

/-- Every valid tuple from `Z` has true cost at least `c_Z^0`. -/
theorem cI_zero_le {Z : N} {t : Tup R} (hl : G.lhs t.r = Z) (hv : Valid G t) :
    cI G Z 0 ≤ tcost G t := by
  have hm := hv.tcost_mem
  rw [hl] at hm
  obtain ⟨c0, hc0⟩ := exists_isNth_of_le (discrete_costSet G Z) ⟨hm, rfl⟩ (Nat.zero_le _)
  rw [cI_eq hc0]
  exact ((isNth_zero_iff (discrete_costSet G Z)).1 hc0).2 _ hm

/-- The value of an entry is at most `lam + M'` when its parent has cost at most `lam`. -/
theorem value_le_of_parentOk {M : ℝ} (hM : GapBound G M) {Z : N} {e : Entry R}
    (hE : EntryOk G Z e) {lam : ℝ} (hP : ParentOk G e.1 lam) :
    e.2 ≤ cI G Z 0 + Dwin G ∨ e.2 ≤ lam + M := by
  obtain ⟨hl, hv, hev⟩ := hE
  rcases hP with h | ⟨t₀, i, h1, h2, h3, h4⟩
  · left
    have := le_Dwin (G := G) e.1.r
    rw [← h, hl] at this
    rw [hev]; linarith
  · right
    have hexs : ∃ c', IsCost G ((G.args t₀.r)[i]'(h2.length ▸ h3)) (t₀.n.getD i 0 + 1) c' := by
      have hcv := hv
      rw [h1] at hcv
      unfold Valid at hcv
      rw [List.forall₂_iff_zip] at hcv
      have hm := getD_mem_zip (as := G.args (child t₀ i).r) hcv.1.symm
        (i := i) (by simp [child]; exact h3)
      have := hcv.2 hm
      simpa [child, List.getD_eq_getElem?_getD, List.getElem?_set_self h3] using this
    have hk : ∃ c', IsCost G ((G.args t₀.r)[i]'(h2.length ▸ h3)) (t₀.n.getD i 0) c' :=
      exists_isCost_of_le hexs (Nat.le_succ _)
    have hgap := hM _ _ _ _ (isCost_cI hk) (isCost_cI hexs)
    rw [hev, h1, tcost_child h2 h3]
    linarith

/-- **Lemma 5**, for a non-terminal without running call. -/
theorem window_QOk {M : ℝ} (hM : GapBound G M) {s : State N R} {Z : N} (hW : WOk G s Z)
    (hQ : QOk G s Z) {e e' : Entry R} (he : e ∈ s.queue Z) (he' : e' ∈ s.queue Z) :
    e.2 - e'.2 ≤ max M (Dwin G) := by
  obtain ⟨hE, -, -, hP⟩ := hQ.entries e he
  obtain ⟨⟨hl', hv', hev'⟩, ⟨c', hc', hle'⟩, -, -⟩ := hQ.entries e' he'
  have h0 := cI_zero_le hl' hv'
  rw [← hev'] at h0
  rcases value_le_of_parentOk hM hE hP with h | h
  · have := le_max_right M (Dwin G); linarith
  · -- the last popped cost is at most the current cost
    have hcur := hW.cur_eq hc'
    have hlast : last G s Z ≤ c' := by
      unfold last
      rw [← cI_eq hcur]
      exact cI_le (exists_isCost_of_le ⟨c', hcur⟩ (Nat.sub_le _ 1)) ⟨c', hcur⟩ (Nat.sub_le _ 1)
    have := le_max_left M (Dwin G); linarith

/-- **Lemma 5**, for the non-terminal of the running call, during its `while` loop. -/
theorem window_LInv {M : ℝ} (hM : GapBound G M) {s0 s : State N R} {X : N} {ℓ : ℕ} {c : ℝ}
    (hL : LInv G s0 X ℓ c s) {e e' : Entry R} (he : e ∈ s.queue X) (he' : e' ∈ s.queue X) :
    e.2 - e'.2 ≤ max M (Dwin G) := by
  obtain ⟨hE, -, -, hP⟩ := hL.entries e he
  obtain ⟨⟨hl', hv', hev'⟩, hle', -, -⟩ := hL.entries e' he'
  have h0 := cI_zero_le hl' hv'
  rw [← hev'] at h0
  rcases value_le_of_parentOk hM hE hP with h | h
  · have := le_max_right M (Dwin G); linarith
  · have := le_max_left M (Dwin G); linarith

variable {mc : N → ℝ} {rules : List R}

/-- **Lemma 5** for the states reached by the main loop. -/
theorem window_run {M : ℝ} (hM : GapBound G M) (hrules : ∀ r, r ∈ rules) (hnd : rules.Nodup)
    (hmc : ∀ X, IsCost G X 0 (mc X)) {S : N} {L : ℕ} {tr : List (Ev N R)} {s : State N R}
    (h : Run G S L (initState G mc rules) tr s) (Z : N) {e e' : Entry R}
    (he : e ∈ s.queue Z) (he' : e' ∈ s.queue Z) : e.2 - e'.2 ≤ max M (Dwin G) := by
  obtain ⟨hok, -, -, -⟩ := run_spec (init_ok hrules hnd hmc) rfl h
  exact window_QOk hM (hok Z).1 (hok Z).2 he he'

/-! ### Integer costs: bucket queues -/

/-- `x` is an integer. -/
def IsInt (x : ℝ) : Prop := ∃ n : ℤ, x = n

theorem IsInt.add {x y : ℝ} (hx : IsInt x) (hy : IsInt y) : IsInt (x + y) := by
  obtain ⟨a, rfl⟩ := hx; obtain ⟨b, rfl⟩ := hy; exact ⟨a + b, by push_cast; ring⟩

theorem IsInt.sub {x y : ℝ} (hx : IsInt x) (hy : IsInt y) : IsInt (x - y) := by
  obtain ⟨a, rfl⟩ := hx; obtain ⟨b, rfl⟩ := hy; exact ⟨a - b, by push_cast; ring⟩

theorem isInt_sum : ∀ l : List ℝ, (∀ x ∈ l, IsInt x) → IsInt l.sum
  | [], _ => ⟨0, by simp⟩
  | x :: l, h => by
    rw [List.sum_cons]
    exact (h x (by simp)).add (isInt_sum l (fun y hy => h y (by simp [hy])))

theorem isInt_cost (hint : ∀ r, IsInt (G.cost r)) (p : Prog R) : IsInt (p.cost G) := by
  induction p using Prog.induction with
  | h r ts ih =>
    rw [Prog.cost_node]
    refine (hint r).add (isInt_sum _ (fun x hx => ?_))
    obtain ⟨t, ht, rfl⟩ := List.mem_map.1 hx
    exact ih t ht

theorem isInt_tcost (hint : ∀ r, IsInt (G.cost r)) {t : Tup R} (hv : Valid G t) :
    IsInt (tcost G t) := by
  obtain ⟨p, hZ, rfl⟩ := hv.exists_prog
  rw [tcost_tupleOf hZ]
  exact isInt_cost hint p

/-- **Bucket queues.** For integer rule costs, every entry of a queue of a state reached by the
main loop has value `μ + j`, where `μ` is the minimal value of the queue and `j ≤ ⌊M'⌋` is a
natural number: the queue fits in a bucket queue with `⌊M'⌋ + 1` buckets. -/
theorem bucket_index {M : ℝ} (hM : GapBound G M) (hint : ∀ r, IsInt (G.cost r))
    (hrules : ∀ r, r ∈ rules) (hnd : rules.Nodup)
    (hmc : ∀ X, IsCost G X 0 (mc X)) {S : N} {L : ℕ} {tr : List (Ev N R)} {s : State N R}
    (h : Run G S L (initState G mc rules) tr s) (Z : N) {e μ : Entry R}
    (hμ : IsMin (s.queue Z) μ) (he : e ∈ s.queue Z) :
    ∃ j : ℕ, j ≤ ⌊max M (Dwin G)⌋₊ ∧ e.2 = μ.2 + j := by
  obtain ⟨hok, -, -, -⟩ := run_spec (init_ok hrules hnd hmc) rfl h
  have hwin := window_QOk hM (hok Z).1 (hok Z).2 he hμ.1
  have hle := hμ.2 e he
  obtain ⟨⟨-, hv, hev⟩, -⟩ := (hok Z).2.entries e he
  obtain ⟨⟨-, hv', hev'⟩, -⟩ := (hok Z).2.entries μ hμ.1
  obtain ⟨n, hn⟩ := (isInt_tcost hint hv).sub (isInt_tcost hint hv')
  rw [← hev, ← hev'] at hn
  have hn0 : 0 ≤ n := by exact_mod_cast (hn ▸ sub_nonneg.2 hle)
  refine ⟨n.toNat, ?_, ?_⟩
  · apply Nat.le_floor
    have : ((n.toNat : ℤ) : ℝ) = (n : ℝ) := by rw [Int.toNat_of_nonneg hn0]
    push_cast at this
    rw [this, ← hn]; exact hwin
  · have : ((n.toNat : ℤ) : ℝ) = (n : ℝ) := by rw [Int.toNat_of_nonneg hn0]
    push_cast at this
    rw [this, ← hn]; ring

end

end EcoSearch


==> anc/lean/EcoSearch/Eco/Windows.lean <==
import Mathlib.Order.Basic
import Mathlib.Tactic.Linarith

/-!
# Emit-free windows of a trace

A trace is a list of events, some of which are *emitting* (a program is generated). The delay
is the maximal number of consecutive non-emitting events. We work with indices: `Free l i j`
says that the events of `l` at positions `i ≤ k < j` are all non-emitting.

* `EF B l`: every emit-free window of `l` has length at most `B`;
* `PreB B l`: every emit-free prefix of `l` has length at most `B`;
* `SufB B l`: every emit-free suffix of `l` has length at most `B`.
-/

namespace EcoSearch

variable {α : Type} (em : α → Bool)

def Free (l : List α) (i j : ℕ) : Prop :=
  i ≤ j ∧ j ≤ l.length ∧ ∀ k (hk : k < l.length), i ≤ k → k < j → em l[k] = false

def EF (B : ℕ) (l : List α) : Prop := ∀ i j, Free em l i j → j - i ≤ B
def PreB (B : ℕ) (l : List α) : Prop := ∀ j, Free em l 0 j → j ≤ B
def SufB (B : ℕ) (l : List α) : Prop := ∀ i, Free em l i l.length → l.length - i ≤ B
def HasEmit (l : List α) : Prop := ∃ k, ∃ hk : k < l.length, em l[k] = true

variable {em}

theorem not_hasEmit_iff {l : List α} : ¬ HasEmit em l ↔ ∀ a ∈ l, em a = false := by
  constructor
  · intro h a ha
    obtain ⟨k, hk, rfl⟩ := List.getElem_of_mem ha
    by_contra h'
    exact h ⟨k, hk, by simpa using h'⟩
  · rintro h ⟨k, hk, hk'⟩
    rw [h _ (List.getElem_mem hk)] at hk'
    cases hk'

theorem hasEmit_append {x y : List α} : HasEmit em (x ++ y) ↔ HasEmit em x ∨ HasEmit em y := by
  rw [← not_iff_not, not_or, not_hasEmit_iff, not_hasEmit_iff, not_hasEmit_iff]
  simp only [List.mem_append]
  constructor
  · intro h; exact ⟨fun a ha => h a (Or.inl ha), fun a ha => h a (Or.inr ha)⟩
  · rintro ⟨h1, h2⟩ a (ha | ha)
    · exact h1 a ha
    · exact h2 a ha

theorem Free.left {x y : List α} {i j : ℕ} (h : Free em (x ++ y) i j) (hj : j ≤ x.length) :
    Free em x i j := by
  refine ⟨h.1, hj, fun k hk h1 h2 => ?_⟩
  have := h.2.2 k (by simp; omega) h1 h2
  rwa [List.getElem_append_left hk] at this

theorem Free.right {x y : List α} {i j : ℕ} (h : Free em (x ++ y) i j) (hi : x.length ≤ i) :
    Free em y (i - x.length) (j - x.length) := by
  have h2 := h.2.1
  simp only [List.length_append] at h2
  refine ⟨by have := h.1; omega, by omega, fun k hk h1 h3 => ?_⟩
  have := h.2.2 (k + x.length) (by simp; omega) (by omega) (by omega)
  rw [List.getElem_append_right (by omega)] at this
  simpa using this

theorem Free.mono {l : List α} {i j i' j' : ℕ} (h : Free em l i j) (hi : i ≤ i') (hij : i' ≤ j')
    (hj : j' ≤ j) : Free em l i' j' :=
  ⟨hij, hj.trans h.2.1, fun k hk h1 h2 => h.2.2 k hk (by omega) (by omega)⟩

theorem Free.eq_of_hasEmit {l : List α} {j : ℕ} (h : Free em l 0 j) (he : HasEmit em l)
    (hj : j = l.length) : False := by
  obtain ⟨k, hk, hk'⟩ := he
  rw [h.2.2 k hk (Nat.zero_le _) (by omega)] at hk'
  cases hk'

theorem Free.left_of_le {x y : List α} {i j : ℕ} (h : Free em (x ++ y) i j)
    (hi : i ≤ x.length) : Free em x i (min j x.length) :=
  (h.mono le_rfl (by have := h.1; omega) (min_le_left _ _)).left (min_le_right _ _)

theorem EF.append {a b s p : ℕ} {x y : List α} (hx : EF em a x) (hy : EF em b y)
    (hs : SufB em s x) (hp : PreB em p y) : EF em (max (max a b) (s + p)) (x ++ y) := by
  intro i j h
  by_cases hj : j ≤ x.length
  · have := hx i j (h.left hj)
    omega
  · by_cases hi : x.length ≤ i
    · have := hy _ _ (h.right hi)
      omega
    · have h1 := hs i ((h.mono le_rfl (by omega) (by omega)).left le_rfl)
      have h2 := hp (j - x.length)
        (by simpa using (h.mono (i' := x.length) (by omega) (by omega) le_rfl).right le_rfl)
      omega

theorem PreB.append_has {p : ℕ} {x y : List α} (hx : HasEmit em x) (h : PreB em p x) :
    PreB em p (x ++ y) := by
  intro j hj
  by_cases hjx : j ≤ x.length
  · exact h j (hj.left hjx)
  · exact ((hj.mono le_rfl (Nat.zero_le _) (by omega)).left le_rfl).eq_of_hasEmit hx rfl |>.elim

theorem PreB.append_no {q : ℕ} {x y : List α} (h : PreB em q y) :
    PreB em (x.length + q) (x ++ y) := by
  intro j hj
  by_cases hjx : j ≤ x.length
  · omega
  · have hf := (hj.mono (i' := x.length) (by omega) (by omega) le_rfl).right le_rfl
    simp only [Nat.sub_self] at hf
    have := h (j - x.length) hf
    omega

theorem SufB.append_has {s : ℕ} {x y : List α} (hy : HasEmit em y) (h : SufB em s y) :
    SufB em s (x ++ y) := by
  intro i hi
  have hl := List.length_append (as := x) (bs := y)
  by_cases hix : x.length ≤ i
  · have := h _ (by simpa using hi.right hix)
    simp only [List.length_append] at this ⊢
    omega
  · exfalso
    have hr := (hi.mono (i' := x.length) (by omega) (by simp) le_rfl).right le_rfl
    simp only [Nat.sub_self, List.length_append, Nat.add_sub_cancel_left] at hr
    exact hr.eq_of_hasEmit hy rfl

theorem SufB.append_no {s : ℕ} {x y : List α} (h : SufB em s x) :
    SufB em (s + y.length) (x ++ y) := by
  intro i hi
  simp only [List.length_append] at hi ⊢
  by_cases hix : x.length ≤ i
  · omega
  · have := h i ((hi.mono le_rfl (by omega) (by simp)).left le_rfl)
    omega

theorem EF.length (l : List α) : EF em l.length l := fun _ _ h => by have := h.2.1; omega
theorem PreB.length (l : List α) : PreB em l.length l := fun _ h => h.2.1
theorem SufB.length (l : List α) : SufB em l.length l := fun _ _ => Nat.sub_le _ _

theorem EF.mono {a b : ℕ} {l : List α} (h : EF em a l) (hab : a ≤ b) : EF em b l :=
  fun i j hf => (h i j hf).trans hab
theorem PreB.mono {a b : ℕ} {l : List α} (h : PreB em a l) (hab : a ≤ b) : PreB em b l :=
  fun j hf => (h j hf).trans hab
theorem SufB.mono {a b : ℕ} {l : List α} (h : SufB em a l) (hab : a ≤ b) : SufB em b l :=
  fun i hf => (h i hf).trans hab

/-- A list of emitting events has no emit-free window. -/
theorem all_emit {l : List α} (h : ∀ a ∈ l, em a = true) :
    EF em 0 l ∧ PreB em 0 l ∧ SufB em 0 l := by
  have key : ∀ i j, Free em l i j → j ≤ i := by
    intro i j hf
    by_contra hlt
    have hk : i < l.length := by have := hf.2.1; omega
    have := hf.2.2 i hk le_rfl (by omega)
    rw [h _ (List.getElem_mem hk)] at this
    cases this
  refine ⟨fun i j hf => by have := key i j hf; omega, fun j hf => key 0 j hf,
    fun i hf => by have := key i _ hf; omega⟩

theorem hasEmit_of_mem {l : List α} {a : α} (ha : a ∈ l) (h : em a = true) : HasEmit em l := by
  obtain ⟨k, hk, rfl⟩ := List.getElem_of_mem ha
  exact ⟨k, hk, h⟩

theorem singleton_no {a : α} (h : em a = false) : ¬ HasEmit em [a] := by
  rw [not_hasEmit_iff]; simpa using h

end EcoSearch


==> anc/lean/EcoSearch/HeapSearch.lean <==
import EcoSearch.Basic
import Mathlib.Algebra.BigOperators.Group.Finset.Piecewise
import Mathlib.Algebra.Order.BigOperators.Group.List
import Mathlib.Data.Fintype.Card
import Mathlib.Analysis.SpecialFunctions.Log.Basic

/-!
# Heap Search (Section 3.2 of the paper)

This file formalises the Heap Search algorithm and the two lemmas `lem:heap_search_correctness`
and `lem:heap_search_complexity`.

## Modelling choices

* **States.** A state of the algorithm consists of the set `Seen`, one heap `Heap_X` per
  non-terminal, one memoisation table `Next_X` per non-terminal, and two ghost counters per
  non-terminal (`npop X` counts the pops on `Heap_X` and `nins X` counts the insertions in
  `Heap_X`). The dummy program `⊥` is `none : Option (Prog R)`.
* **Heaps** are abstract: a heap is a finite set of programs, and a pop returns an element of
  minimal cost (any such element: the semantics is relational).
* **Tie-breaking.** As in the paper we assume that two different programs from the same
  non-terminal have different costs (`Hyp.uniq`).
* **Semantics.** `ComputeNext` is given a relational big-step semantics `Exec` (an inductive
  predicate), whose commands are either a call `ComputeNext(p, X)` or the `for` loop over the
  arguments of a program. We prove separately that runs exist (`exists_run_call`, `init_exists`,
  `steps_exist`), so that the correctness statements are not vacuous.
* **Cost model.** A run produces a trace: the list of heap operations it performs, each recorded
  as the pair (non-terminal of the heap, size of the heap before the operation). The running time
  of a call is, up to a constant factor, the number of heap operations plus the sum of the
  logarithms of the sizes of the heaps they act on; the other operations (memoisation lookups,
  membership tests in `Seen`) are counted as constant time, as in the paper.
* **Minimal programs** are a parameter `minprog : N → Prog R` together with the hypothesis that
  `minprog X` is a program from `X` of minimal cost (Algorithm 1 is verified elsewhere).
* **Infinitely many programs.** We assume that every non-terminal generates programs of
  arbitrarily large cost (`Hyp.inf`), so that the next program always exists. The pseudocode of
  the paper does not handle an empty heap.

## Findings

1. *The algorithm as written in the paper is not correct.* The paper's `ComputeNext` (modelled
   by `EExec`) pops the next program `p'` first and then makes the recursive calls on the
   arguments of `p'`. On the grammar `W → k(U)`, `U → u₁ | q(W)` (costs 1, 4, 1/2), which
   satisfies all the assumptions of the paper (`Counterexample.hyp`), the initialisation gets
   stuck on a pop on an empty heap in both possible orders of the calls `ComputeNext(⊥, X)`
   (`Counterexample.eager_init_stuck_UW`, `Counterexample.eager_init_stuck_WU`; with the order
   `W, U` the call `ComputeNext(u₁, U)` even sets `Next_U(u₁) = u₁`). In particular
   `ComputeNext(⊥, W)` has no run after `ComputeNext(⊥, U)` although the hypothesis of the lemma
   is vacuous, so Lemma `lem:heap_search_correctness` is false for this algorithm
   (`Counterexample.paper_lemma_fails`). The reason: when `p' = k(u₁)` is popped from `Heap_W`,
   the recursive call on its argument pops from `Heap_U` the program `q(k(u₁))`, whose argument
   is `p'` itself, and then asks for the next program of `p'`, which is not in `Heap_W` yet (it
   is `k(q(k(u₁)))`, to be inserted later by the processing of `p'`). In the proof of the paper,
   Case 2 assumes that the `for` loop has been run on `programbis^-` before the failure; this
   fails when `programbis^-` is the program currently being processed higher in the recursion.
2. *A corrected algorithm.* Processing the arguments of the *argument* `p` before popping
   (instead of the arguments of the popped program `p'`) gives a correct algorithm, modelled by
   `Exec`: on a new call `ComputeNext(p, X)` with `p ≠ ⊥`, first run the `for` loop of lines 12
   to 16 on the arguments of `p` (insert the programs obtained from `p` by replacing one argument
   by its next program, when not seen), then pop `Heap_X`, store and return the result. The
   initialisation is unchanged (the calls `ComputeNext(⊥, X)` are then plain pops, in any order).
   All recursive calls are on strict sub-programs of `p`, so the recursion terminates.
3. *Complexity.* For the corrected algorithm, a call performs at most `|N| · (m + 1)` heap
   operations (`call_complexity`). The bound "`Heap_Y` has size at most `m · t`" of the paper is
   not right as stated: `Heap_Y` initially contains up to `|R|` programs, and in general its size
   is bounded by `|R| + m · (number of pops on Heap_Y)`, not by a function of the number of
   programs generated from the non-terminal `X` of the call. In the main loop, where all outer
   calls are on the initial non-terminal `S`, every heap has size at most `|R| + m · (t + 2)`
   during the `(t+1)`-th call (`mainloop_complexity`), which gives the `O(log t)` bound
   (`mainloop_log_cost`), with `t` the number of programs generated from `S`.
   The argument "at most one new call per non-terminal" of the paper is incomplete: the last
   generated program from `Y` changes after a new call on `Y`. We prove the claim
   (`one_pop_per_nonterminal`) by showing that a new call on `Y` inside an outer call is
   necessarily on the program which was the last one generated from `Y` before the outer call,
   and is made on a strict sub-program of the argument of any enclosing new call on `Y`.

## Main results

* `exec_correct`: Hoare-style correctness of the corrected `ComputeNext` (invariant `Inv`).
* `heap_search_correctness`: Lemma `lem:heap_search_correctness`, as phrased in the paper.
* `heap_search_enumerates`, `heap_search_complete`: the main loop enumerates the programs from
  `S` by increasing costs, and every program from `S` is eventually yielded.
* `exists_run_call`, `init_exists`, `steps_exist`: runs exist (progress).
* `one_pop_per_nonterminal`, `call_complexity`, `mainloop_complexity`, `mainloop_log_cost`:
  Lemma `lem:heap_search_complexity`.
* `Counterexample.paper_lemma_fails`, `Counterexample.eager_init_stuck_UW`,
  `Counterexample.eager_init_stuck_WU`: the algorithm of the paper is not correct.
-/

namespace EcoSearch
namespace HeapSearch

open scoped Classical

set_option linter.unusedSectionVars false

variable {N R : Type}

/-! ## States and commands -/

/-- A state of Heap Search. The fields `npop` and `nins` are ghost counters used only in the
complexity analysis. -/
structure HState (N R : Type) where
  seen : Set (Prog R)
  heap : N → Finset (Prog R)
  next : N → Option (Prog R) → Option (Prog R)
  npop : N → ℕ
  nins : N → ℕ

namespace HState

/-- `insert(v, X)`: add `v` to `Heap_X` and to `Seen`. -/
noncomputable def ins (s : HState N R) (X : N) (v : Prog R) : HState N R :=
  { s with
    seen := Set.insert v s.seen
    heap := Function.update s.heap X (insert v (s.heap X))
    nins := Function.update s.nins X (s.nins X + 1) }

/-- Pop `q` from `Heap_X` and set `Next_X(k) ← q`. -/
noncomputable def pop (s : HState N R) (X : N) (k : Option (Prog R)) (q : Prog R) :
    HState N R :=
  { s with
    heap := Function.update s.heap X ((s.heap X).erase q)
    next := Function.update s.next X (Function.update (s.next X) k (some q))
    npop := Function.update s.npop X (s.npop X + 1) }

variable (s : HState N R) (X Y : N) (v q : Prog R) (k k' : Option (Prog R))

@[simp] theorem ins_seen : (s.ins X v).seen = Set.insert v s.seen := rfl
@[simp] theorem ins_next : (s.ins X v).next = s.next := rfl
@[simp] theorem ins_npop : (s.ins X v).npop = s.npop := rfl
theorem ins_heap : (s.ins X v).heap Y = if Y = X then insert v (s.heap X) else s.heap Y := by
  simp [ins, Function.update_apply]
theorem ins_nins : (s.ins X v).nins Y = if Y = X then s.nins X + 1 else s.nins Y := by
  simp [ins, Function.update_apply]
@[simp] theorem pop_seen : (s.pop X k q).seen = s.seen := rfl
@[simp] theorem pop_nins : (s.pop X k q).nins = s.nins := rfl
theorem pop_heap : (s.pop X k q).heap Y = if Y = X then (s.heap X).erase q else s.heap Y := by
  simp [pop, Function.update_apply]
theorem pop_next : (s.pop X k q).next Y k' =
    if Y = X ∧ k' = k then some q else s.next Y k' := by
  by_cases hY : Y = X
  · subst hY; by_cases hk : k' = k <;> simp [pop, hk]
  · simp [pop, hY]
theorem pop_npop : (s.pop X k q).npop Y = if Y = X then s.npop X + 1 else s.npop Y := by
  simp [pop, Function.update_apply]

end HState

/-- Commands of the big-step semantics: a call `ComputeNext(k, X)`, or the `for` loop over the
arguments of the program `node r ts` from `X`, starting at index `i`. -/
inductive Cmd (N R : Type) where
  | call : N → Option (Prog R) → Cmd N R
  | loop : N → R → List (Prog R) → ℕ → Cmd N R

/-- A trace is the list of heap operations performed: (non-terminal, size of the heap). -/
abbrev Trace (N : Type) := List (N × ℕ)

variable (G : Grammar N R)

/-- Big-step semantics of the **corrected** `ComputeNext`: on a new call on `p = node r ts`, the
`for` loop (lines 12 to 16 of the paper) is run on the arguments `ts` of `p`, and then `Heap_X`
is popped. `Exec G c s res s' tr`: running `c` from `s` returns `res` (a program for a call,
`none` for a loop), ends in `s'` and performs the heap operations `tr`. -/
inductive Exec : Cmd N R → HState N R → Option (Prog R) → HState N R → Trace N → Prop
  | cached {s : HState N R} {X : N} {k : Option (Prog R)} {q : Prog R} :
      s.next X k = some q → Exec (.call X k) s (some q) s []
  | fresh_bot {s : HState N R} {X : N} {q : Prog R} :
      s.next X none = none → q ∈ s.heap X → (∀ v ∈ s.heap X, q.cost G ≤ v.cost G) →
      Exec (.call X none) s (some q) (s.pop X none q) [(X, (s.heap X).card)]
  | fresh_node {s : HState N R} {X : N} {r : R} {ts : List (Prog R)} {s1 : HState N R}
      {tr : Trace N} {q : Prog R} :
      s.next X (some (.node r ts)) = none →
      Exec (.loop X r ts 0) s none s1 tr →
      q ∈ s1.heap X → (∀ v ∈ s1.heap X, q.cost G ≤ v.cost G) →
      Exec (.call X (some (.node r ts))) s (some q) (s1.pop X (some (.node r ts)) q)
        (tr ++ [(X, (s1.heap X).card)])
  | loop_done {s : HState N R} {X : N} {r : R} {ts : List (Prog R)} {i : ℕ} :
      ts.length ≤ i → Exec (.loop X r ts i) s none s []
  | loop_seen {s : HState N R} {X : N} {r : R} {ts : List (Prog R)} {i : ℕ} {c' : Prog R}
      {s1 s2 : HState N R} {tr1 tr2 : Trace N} (hi : i < ts.length)
      (hi' : i < (G.args r).length) :
      Exec (.call ((G.args r)[i]) (some ts[i])) s (some c') s1 tr1 →
      Prog.node r (ts.set i c') ∈ s1.seen →
      Exec (.loop X r ts (i + 1)) s1 none s2 tr2 →
      Exec (.loop X r ts i) s none s2 (tr1 ++ tr2)
  | loop_new {s : HState N R} {X : N} {r : R} {ts : List (Prog R)} {i : ℕ} {c' : Prog R}
      {s1 s2 : HState N R} {tr1 tr2 : Trace N} (hi : i < ts.length)
      (hi' : i < (G.args r).length) :
      Exec (.call ((G.args r)[i]) (some ts[i])) s (some c') s1 tr1 →
      Prog.node r (ts.set i c') ∉ s1.seen →
      Exec (.loop X r ts (i + 1)) (s1.ins X (.node r (ts.set i c'))) none s2 tr2 →
      Exec (.loop X r ts i) s none s2 (tr1 ++ (X, (s1.heap X).card) :: tr2)

/-- Big-step semantics of `ComputeNext` **exactly as in the paper** (Algorithm 3): on a new call,
pop `p'` from `Heap_X`, set `Next_X(p) ← p'`, then run the `for` loop on the arguments of
`p'`. -/
inductive EExec : Cmd N R → HState N R → Option (Prog R) → HState N R → Trace N → Prop
  | cached {s : HState N R} {X : N} {k : Option (Prog R)} {q : Prog R} :
      s.next X k = some q → EExec (.call X k) s (some q) s []
  | fresh {s : HState N R} {X : N} {k : Option (Prog R)} {r : R} {ts : List (Prog R)}
      {s2 : HState N R} {tr : Trace N} :
      s.next X k = none → Prog.node r ts ∈ s.heap X →
      (∀ v ∈ s.heap X, (Prog.node r ts).cost G ≤ v.cost G) →
      EExec (.loop X r ts 0) (s.pop X k (.node r ts)) none s2 tr →
      EExec (.call X k) s (some (.node r ts)) s2 ((X, (s.heap X).card) :: tr)
  | loop_done {s : HState N R} {X : N} {r : R} {ts : List (Prog R)} {i : ℕ} :
      ts.length ≤ i → EExec (.loop X r ts i) s none s []
  | loop_seen {s : HState N R} {X : N} {r : R} {ts : List (Prog R)} {i : ℕ} {c' : Prog R}
      {s1 s2 : HState N R} {tr1 tr2 : Trace N} (hi : i < ts.length)
      (hi' : i < (G.args r).length) :
      EExec (.call ((G.args r)[i]) (some ts[i])) s (some c') s1 tr1 →
      Prog.node r (ts.set i c') ∈ s1.seen →
      EExec (.loop X r ts (i + 1)) s1 none s2 tr2 →
      EExec (.loop X r ts i) s none s2 (tr1 ++ tr2)
  | loop_new {s : HState N R} {X : N} {r : R} {ts : List (Prog R)} {i : ℕ} {c' : Prog R}
      {s1 s2 : HState N R} {tr1 tr2 : Trace N} (hi : i < ts.length)
      (hi' : i < (G.args r).length) :
      EExec (.call ((G.args r)[i]) (some ts[i])) s (some c') s1 tr1 →
      Prog.node r (ts.set i c') ∉ s1.seen →
      EExec (.loop X r ts (i + 1)) (s1.ins X (.node r (ts.set i c'))) none s2 tr2 →
      EExec (.loop X r ts i) s none s2 (tr1 ++ (X, (s1.heap X).card) :: tr2)

/-- A semantics of `ComputeNext` (either `Exec G` or `EExec G`). -/
abbrev Sem (N R : Type) :=
  Cmd N R → HState N R → Option (Prog R) → HState N R → Trace N → Prop

/-- The calls `ComputeNext(⊥, X)` of the initialisation, for `X` ranging over a list `l`. -/
inductive InitRun (E : Sem N R) : List N → HState N R → HState N R → Prop
  | nil {s : HState N R} : InitRun E [] s s
  | cons {X : N} {l : List N} {s s1 s2 : HState N R} {q : Prog R} {tr : Trace N} :
      E (.call X none) s (some q) s1 tr → InitRun E l s1 s2 → InitRun E (X :: l) s s2

/-- The main loop: starting from `ComputeNext(p, S)`, the programs `l` are yielded in this order;
the final state is `s'` and the last program is `p'`. -/
inductive Steps (E : Sem N R) (S : N) :
    HState N R → Option (Prog R) → List (Prog R) → HState N R → Option (Prog R) → Prop
  | nil {s : HState N R} {p : Option (Prog R)} : Steps E S s p [] s p
  | cons {s s1 s2 : HState N R} {p p2 : Option (Prog R)} {q : Prog R} {tr : Trace N}
      {l : List (Prog R)} :
      E (.call S p) s (some q) s1 tr → Steps E S s1 (some q) l s2 p2 →
      Steps E S s p (q :: l) s2 p2

variable [Fintype R]

/-- The program `f(minprog X₁, ..., minprog Xₖ)` for the rule `r : X → f(X₁, ..., Xₖ)`. -/
def initProg (minprog : N → Prog R) (r : R) : Prog R := .node r ((G.args r).map minprog)

/-- The state after lines 1 to 11 of the initialisation (Algorithm 2): `Heap_X` contains
`f(minprog X₁, ..., minprog Xₖ)` for every rule `X → f(X₁, ..., Xₖ)`. -/
noncomputable def initState (minprog : N → Prog R) : HState N R where
  seen := Set.range (initProg G minprog)
  heap X := (Finset.univ.filter (fun r => G.lhs r = X)).image (initProg G minprog)
  next _ _ := none
  npop _ := 0
  nins _ := 0

/-! ## Next programs -/

/-- `Above G k q`: `q` costs more than `k` (always true for `k = ⊥`). -/
def Above (k : Option (Prog R)) (q : Prog R) : Prop := ∀ p, k = some p → p.cost G < q.cost G

/-- `IsNext G X k q`: `q` is the next program of `k` from `X` (for `k = ⊥`, the program of
minimal cost from `X`). -/
def IsNext (X : N) (k : Option (Prog R)) (q : Prog R) : Prop :=
  Derives G X q ∧ Above G k q ∧ ∀ q', Derives G X q' → Above G k q' → q.cost G ≤ q'.cost G

/-- The hypotheses of the section: costs are injective on the programs from each non-terminal,
every non-terminal has programs of arbitrarily large cost, and `minprog X` is a program of minimal
cost from `X`. -/
structure Hyp (minprog : N → Prog R) : Prop where
  uniq : ∀ X p q, Derives G X p → Derives G X q → p.cost G = q.cost G → p = q
  inf : ∀ X (B : ℝ), ∃ p, Derives G X p ∧ B < p.cost G
  min_derives : ∀ X, Derives G X (minprog X)
  min_le : ∀ X p, Derives G X p → (minprog X).cost G ≤ p.cost G


/-! ## Basic facts about programs and next programs -/

section Basics

variable {G}

theorem sum_set_add {α : Type} (f : α → ℝ) :
    ∀ (l : List α) (j : ℕ) (hj : j < l.length) (a : α),
      ((l.set j a).map f).sum + f l[j] = (l.map f).sum + f a
  | [], j, hj, a => absurd hj (by simp)
  | x :: l, 0, _, a => by simp; ring
  | x :: l, j + 1, hj, a => by
      have := sum_set_add f l j (by simpa using hj) a
      simp only [List.set_cons_succ, List.map_cons, List.sum_cons, List.getElem_cons_succ]
      linarith

/-- Replacing the `j`-th argument `ts[j]` by `a` changes the cost by `cost a - cost ts[j]`. -/
theorem cost_set (r : R) (ts : List (Prog R)) (j : ℕ) (hj : j < ts.length) (a : Prog R) :
    (Prog.node r (ts.set j a)).cost G + ts[j].cost G = (Prog.node r ts).cost G + a.cost G := by
  simp only [Prog.cost_node]
  have := sum_set_add (Prog.cost G) ts j hj a
  linarith

theorem mem_zip_getElem {α β : Type} {l : List α} {l' : List β} {i : ℕ} (h1 : i < l.length)
    (h2 : i < l'.length) : (l[i], l'[i]) ∈ l.zip l' := by
  have : i < (l.zip l').length := by simp [h1, h2]
  have h := List.getElem_mem this
  simpa [List.getElem_zip] using h

/-- Replacing an argument of a program from `X` by a program from the same non-terminal gives a
program from `X`. -/
theorem derives_set {X : N} {r : R} {ts : List (Prog R)} {j : ℕ} {a : Prog R}
    (h : Derives G X (.node r ts)) (hj' : j < (G.args r).length)
    (ha : Derives G (G.args r)[j] a) : Derives G X (.node r (ts.set j a)) := by
  rw [derives_node_iff] at h ⊢
  obtain ⟨hl, hlen, h⟩ := h
  refine ⟨hl, by simp [hlen], ?_⟩
  intro q hq
  obtain ⟨i, hi, rfl⟩ := List.mem_iff_getElem.1 hq
  have hi1 : i < (G.args r).length := by simp at hi; omega
  have hi2 : i < ts.length := by simp at hi; omega
  simp only [List.getElem_zip, List.getElem_set]
  split_ifs with hji
  · subst hji; exact ha
  · exact h _ (mem_zip_getElem hi1 hi2)

/-- The arguments of a program from `X` and the list of argument non-terminals. -/
theorem derives_args {X : N} {r : R} {ts : List (Prog R)} (h : Derives G X (.node r ts)) :
    ts.length = (G.args r).length := ((derives_node_iff).1 h).2.1

variable {minprog : N → Prog R}

theorem isNext_unique (H : Hyp G minprog) {X : N} {k : Option (Prog R)} {q q' : Prog R}
    (h : IsNext G X k q) (h' : IsNext G X k q') : q = q' :=
  H.uniq X q q' h.1 h'.1 (le_antisymm (h.2.2 q' h'.1 h'.2.1) (h'.2.2 q h.1 h.2.1))

theorem isNext_bot (H : Hyp G minprog) (X : N) : IsNext G X none (minprog X) :=
  ⟨H.min_derives X, by simp [Above], fun q' hq' _ => H.min_le X q' hq'⟩

/-- The next program always exists (there are finitely many programs below any bound and
programs of arbitrarily large cost). -/
theorem exists_isNext (H : Hyp G minprog) (X : N) (k : Option (Prog R)) :
    ∃ q, IsNext G X k q := by
  cases k with
  | none => exact ⟨_, isNext_bot H X⟩
  | some p =>
    obtain ⟨w, hw, hcw⟩ := H.inf X (p.cost G)
    have hF : {x | Derives G X x ∧ p.cost G < x.cost G ∧ x.cost G ≤ w.cost G}.Finite :=
      (finite_derives_cost_le G X (w.cost G)).subset (fun x hx => ⟨hx.1, hx.2.2⟩)
    obtain ⟨q, hq, hmin⟩ := hF.toFinset.exists_min_image (Prog.cost G)
      ⟨w, by simp [hw, hcw]⟩
    simp only [Set.Finite.mem_toFinset, Set.mem_setOf_eq] at hq hmin
    refine ⟨q, hq.1, fun p' hp' => by cases hp'; exact hq.2.1, fun q' hq' hab => ?_⟩
    have hpq' : p.cost G < q'.cost G := hab p rfl
    by_cases hle : q'.cost G ≤ w.cost G
    · exact hmin q' ⟨hq', hpq', hle⟩
    · linarith [hq.2.2]

/-- A program which is not of minimal cost is the next program of some program. -/
theorem exists_pred {Y : N} {v : Prog R} (hv : Derives G Y v)
    (h : ∃ y, Derives G Y y ∧ y.cost G < v.cost G) :
    ∃ y, Derives G Y y ∧ y.cost G < v.cost G ∧ IsNext G Y (some y) v := by
  have hF : {y | Derives G Y y ∧ y.cost G < v.cost G}.Finite :=
    (finite_derives_cost_le G Y (v.cost G)).subset (fun x hx => ⟨hx.1, hx.2.le⟩)
  obtain ⟨y0, hy0⟩ := h
  obtain ⟨y, hy, hmax⟩ := hF.toFinset.exists_max_image (Prog.cost G) ⟨y0, by simpa using hy0⟩
  simp only [Set.Finite.mem_toFinset, Set.mem_setOf_eq] at hy hmax
  refine ⟨y, hy.1, hy.2, hv, fun p hp => by cases hp; exact hy.2, fun q' hq' hab => ?_⟩
  have := hab y rfl
  by_contra hlt
  push Not at hlt
  linarith [hmax q' ⟨hq', hlt⟩]

end Basics

/-! ## The invariant -/

section Invariant

variable (minprog : N → Prog R)

/-- `Gen s Y q`: the program `q` has been generated from `Y` (it is a value of `Next_Y`). -/
def Gen (s : HState N R) (Y : N) (q : Prog R) : Prop := ∃ k, s.next Y k = some q

/-- `Processed G s p`: for every argument `pᵢ` of `p`, the next program `pᵢ'` of `pᵢ` is stored
in `Next` and the program obtained from `p` by replacing `pᵢ` by `pᵢ'` has been seen. This is
what the `for` loop (lines 12 to 16 of Algorithm 3) ensures. -/
def Processed (s : HState N R) : Prog R → Prop
  | .node r ts => ∀ j (hj : j < ts.length) (hj' : j < (G.args r).length),
      ∃ c', s.next (G.args r)[j] (some ts[j]) = some c' ∧ Prog.node r (ts.set j c') ∈ s.seen

/-- Every argument of `v` has been generated, or is a minimal program. -/
def ChildrenOk (s : HState N R) : Prog R → Prop
  | .node r ts => ∀ q ∈ (G.args r).zip ts, Gen s q.1 q.2 ∨ q.2 = minprog q.1

/-- The invariant of (corrected) Heap Search.
* `next_correct`: `Next_Y(k)`, when defined, is the next program of `k` from `Y`;
* `gen_down`, `gen_next`, `gen_bot`: the programs generated from `Y` are the cheapest ones, and
  `Next_Y` is defined on `⊥` and on all of them except the most expensive one;
* `heap_spec`, `seen_spec`, `gen_seen`: `Heap_Y` consists exactly of the programs from `Y` which
  are seen but not generated;
* `init_seen`: the programs inserted by the initialisation are seen;
* `processed`: a program whose next program is stored has been processed by the `for` loop;
* `children`: the arguments of programs in heaps or generated are generated or minimal;
* `heap_card`: `|Heap_Y| ≤ |R| + (number of insertions in Heap_Y)`. -/
structure Inv (s : HState N R) : Prop where
  next_correct : ∀ Y k q, s.next Y k = some q → IsNext G Y k q
  gen_down : ∀ Y q q', Gen s Y q → Derives G Y q' → q'.cost G < q.cost G → Gen s Y q'
  gen_next : ∀ Y q q', Gen s Y q → Gen s Y q' → q.cost G < q'.cost G →
    s.next Y (some q) ≠ none
  gen_bot : ∀ Y q, Gen s Y q → s.next Y none ≠ none
  heap_spec : ∀ Y v, v ∈ s.heap Y → Derives G Y v ∧ ¬ Gen s Y v ∧ v ∈ s.seen
  seen_spec : ∀ Y v, v ∈ s.seen → Derives G Y v → ¬ Gen s Y v → v ∈ s.heap Y
  gen_seen : ∀ Y v, Gen s Y v → v ∈ s.seen
  init_seen : ∀ r, initProg G minprog r ∈ s.seen
  processed : ∀ Y p, s.next Y (some p) ≠ none → Processed G s p
  children : ∀ Y v, (v ∈ s.heap Y ∨ Gen s Y v) → ChildrenOk G minprog s v
  heap_card : ∀ Y, (s.heap Y).card ≤ Fintype.card R + s.nins Y

/-- The initialisation is complete: `Next_Y(⊥)` is defined for every `Y`. -/
def InitDone (s : HState N R) : Prop := ∀ Y, s.next Y none ≠ none

/-- `s'` extends `s`: stored next programs are kept and `Seen` grows. -/
def Mono (s s' : HState N R) : Prop :=
  (∀ Y k q, s.next Y k = some q → s'.next Y k = some q) ∧ s.seen ⊆ s'.seen

variable {G} {minprog}

theorem Mono.refl (s : HState N R) : Mono s s := ⟨fun _ _ _ h => h, subset_rfl⟩

theorem Mono.trans {s s1 s2 : HState N R} (h1 : Mono s s1) (h2 : Mono s1 s2) : Mono s s2 :=
  ⟨fun Y k q h => h2.1 Y k q (h1.1 Y k q h), h1.2.trans h2.2⟩

theorem Mono.gen {s s' : HState N R} (h : Mono s s') {Y : N} {q : Prog R} (hq : Gen s Y q) :
    Gen s' Y q := by
  obtain ⟨k, hk⟩ := hq; exact ⟨k, h.1 _ _ _ hk⟩

theorem Mono.ne_none {s s' : HState N R} (h : Mono s s') {Y : N} {k : Option (Prog R)}
    (hk : s.next Y k ≠ none) : s'.next Y k ≠ none := by
  obtain ⟨q, hq⟩ := Option.ne_none_iff_exists'.1 hk
  rw [h.1 _ _ _ hq]; simp

theorem Mono.initDone {s s' : HState N R} (h : Mono s s') (hs : InitDone s) : InitDone s' :=
  fun Y => h.ne_none (hs Y)

theorem Mono.processed {s s' : HState N R} (h : Mono s s') {p : Prog R}
    (hp : Processed G s p) : Processed G s' p := by
  cases p with
  | node r ts =>
    intro j hj hj'
    obtain ⟨c', h1, h2⟩ := hp j hj hj'
    exact ⟨c', h.1 _ _ _ h1, h.2 h2⟩

theorem Mono.childrenOk {s s' : HState N R} (h : Mono s s') {p : Prog R}
    (hp : ChildrenOk G minprog s p) : ChildrenOk G minprog s' p := by
  cases p with
  | node r ts =>
    intro q hq
    rcases hp q hq with h1 | h1
    · exact Or.inl (h.gen h1)
    · exact Or.inr h1

theorem mono_ins (s : HState N R) (X : N) (v : Prog R) : Mono s (s.ins X v) :=
  ⟨fun _ _ _ h => h, fun _ h => Set.mem_insert_of_mem _ h⟩

theorem next_pop_of_eq_some {s : HState N R} {X Y : N} {k k' : Option (Prog R)}
    {q v : Prog R} (h0 : s.next X k = none) (h : s.next Y k' = some v) :
    (s.pop X k q).next Y k' = some v := by
  rw [HState.pop_next]
  split_ifs with hc
  · obtain ⟨rfl, rfl⟩ := hc; rw [h0] at h; cases h
  · exact h

theorem mono_pop {s : HState N R} {X : N} {k : Option (Prog R)} {q : Prog R}
    (h0 : s.next X k = none) : Mono s (s.pop X k q) :=
  ⟨fun _ _ _ h => next_pop_of_eq_some h0 h, subset_rfl⟩

theorem gen_pop {s : HState N R} {X Y : N} {k : Option (Prog R)} {q v : Prog R}
    (h0 : s.next X k = none) : Gen (s.pop X k q) Y v ↔ Gen s Y v ∨ (Y = X ∧ v = q) := by
  constructor
  · rintro ⟨k', hk'⟩
    rw [HState.pop_next] at hk'
    split_ifs at hk' with hc
    · exact Or.inr ⟨hc.1, (Option.some.inj hk').symm⟩
    · exact Or.inl ⟨k', hk'⟩
  · rintro (⟨k', hk'⟩ | ⟨rfl, rfl⟩)
    · exact ⟨k', next_pop_of_eq_some h0 hk'⟩
    · exact ⟨k, by simp [HState.pop_next]⟩

theorem gen_ins {s : HState N R} {X Y : N} {v q : Prog R} :
    Gen (s.ins X v) Y q ↔ Gen s Y q := Iff.rfl

theorem Inv.derives {s : HState N R} (I : Inv G minprog s) {Y : N} {q : Prog R}
    (h : Gen s Y q) : Derives G Y q := by
  obtain ⟨k, hk⟩ := h; exact (I.next_correct _ _ _ hk).1

/-- The program `p` whose next program is not stored is the most expensive generated one. -/
theorem Inv.lt_last (H : Hyp G minprog) {s : HState N R} (I : Inv G minprog s) {X : N}
    {p a : Prog R} (hp : Gen s X p) (h0 : s.next X (some p) = none) (ha : Gen s X a)
    (hne : a ≠ p) : a.cost G < p.cost G := by
  rcases lt_trichotomy (a.cost G) (p.cost G) with h | h | h
  · exact h
  · exact absurd (H.uniq X a p (I.derives ha) (I.derives hp) h) hne
  · exact absurd h0 (I.gen_next X p a hp ha h)

theorem mem_zip_map {α β : Type} {l : List α} {f : α → β} {q : α × β}
    (h : q ∈ l.zip (l.map f)) : q.2 = f q.1 := by
  obtain ⟨i, hi, rfl⟩ := List.mem_iff_getElem.1 h
  simp [List.getElem_zip]

theorem derives_initProg (H : Hyp G minprog) (r : R) :
    Derives G (G.lhs r) (initProg G minprog r) := by
  rw [initProg, derives_node_iff]
  refine ⟨rfl, by simp, fun q hq => ?_⟩
  rw [mem_zip_map hq]
  exact H.min_derives _

theorem init_inv (H : Hyp G minprog) : Inv G minprog (initState G minprog) := by
  have hgen : ∀ Y q, ¬ Gen (initState G minprog) Y q := by
    rintro Y q ⟨k, hk⟩; simp [initState] at hk
  refine ⟨?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_⟩
  · intro Y k q hk; simp [initState] at hk
  · intro Y q q' h; exact absurd h (hgen _ _)
  · intro Y q q' h; exact absurd h (hgen _ _)
  · intro Y q h; exact absurd h (hgen _ _)
  · intro Y v hv
    simp only [initState, Finset.mem_image, Finset.mem_filter, Finset.mem_univ, true_and] at hv
    obtain ⟨r, rfl, rfl⟩ := hv
    exact ⟨derives_initProg H r, hgen _ _, Set.mem_range_self r⟩
  · intro Y v hv hd _
    obtain ⟨r, rfl⟩ := hv
    have := hd.lhs_eq
    simp only [initProg, Prog.rule_node] at this
    simp only [initState, Finset.mem_image, Finset.mem_filter, Finset.mem_univ, true_and]
    exact ⟨r, this, rfl⟩
  · intro Y v h; exact absurd h (hgen _ _)
  · intro r; exact Set.mem_range_self r
  · intro Y p hp; simp [initState] at hp
  · rintro Y v (hv | hv)
    · simp only [initState, Finset.mem_image, Finset.mem_filter, Finset.mem_univ,
        true_and] at hv
      obtain ⟨r, -, rfl⟩ := hv
      intro q hq
      exact Or.inr (mem_zip_map hq)
    · exact absurd hv (hgen _ _)
  · intro Y
    simp only [initState, add_zero]
    exact (Finset.card_image_le).trans ((Finset.card_filter_le _ _).trans_eq Finset.card_univ)

theorem ins_inv {s : HState N R} (I : Inv G minprog s) {X : N} {v : Prog R}
    (hv : v ∉ s.seen) (hd : Derives G X v) (hc : ChildrenOk G minprog s v) :
    Inv G minprog (s.ins X v) := by
  have hm := mono_ins s X v
  refine ⟨I.next_correct, I.gen_down, I.gen_next, I.gen_bot, ?_, ?_, ?_, ?_, ?_, ?_, ?_⟩
  · intro Y w hw
    rw [HState.ins_heap] at hw
    split_ifs at hw with hY
    · subst hY
      rcases Finset.mem_insert.1 hw with rfl | hw
      · exact ⟨hd, fun hg => hv (I.gen_seen _ _ hg), Set.mem_insert _ _⟩
      · obtain ⟨h1, h2, h3⟩ := I.heap_spec _ _ hw
        exact ⟨h1, h2, hm.2 h3⟩
    · obtain ⟨h1, h2, h3⟩ := I.heap_spec _ _ hw
      exact ⟨h1, h2, hm.2 h3⟩
  · intro Y w hw hdw hg
    rw [HState.ins_heap]
    rcases hw with rfl | hw
    · have : Y = X := hdw.lhs_eq.symm.trans hd.lhs_eq
      subst this
      simp
    · have := I.seen_spec Y w hw hdw hg
      split_ifs with hY
      · subst hY; exact Finset.mem_insert_of_mem this
      · exact this
  · intro Y w hw; exact hm.2 (I.gen_seen Y w hw)
  · intro r; exact hm.2 (I.init_seen r)
  · intro Y p hp; exact hm.processed (I.processed Y p hp)
  · rintro Y w (hw | hw)
    · rw [HState.ins_heap] at hw
      split_ifs at hw with hY
      · rcases Finset.mem_insert.1 hw with rfl | hw
        · exact hm.childrenOk hc
        · exact hm.childrenOk (I.children _ _ (Or.inl hw))
      · exact hm.childrenOk (I.children _ _ (Or.inl hw))
    · exact hm.childrenOk (I.children _ _ (Or.inr hw))
  · intro Y
    rw [HState.ins_heap, HState.ins_nins]
    split_ifs with hY
    · subst hY
      have := I.heap_card Y
      have := Finset.card_insert_le v (s.heap Y)
      omega
    · exact I.heap_card Y

end Invariant

/-! ## The pop step -/

section Pop

variable {G} {minprog : N → Prog R}

/-- Hypothesis on the key `k` of a new call: `k = ⊥`, or `k` is a generated program which has
been processed. -/
def KeyOk (G : Grammar N R) (s : HState N R) (X : N) (k : Option (Prog R)) : Prop :=
  ∀ p, k = some p → Gen s X p ∧ Processed G s p

/-- The key lemma (the paper's invariant): if `Next_X(k)` is not stored and `k` has been
processed, then the next program of `k` is seen. -/
theorem seen_of_isNext (H : Hyp G minprog) {s : HState N R} (I : Inv G minprog s) {X : N}
    {k : Option (Prog R)} (hk : KeyOk G s X k) {v : Prog R} (hv : IsNext G X k v) :
    v ∈ s.seen := by
  obtain ⟨hvd, habove, hmin⟩ := hv
  cases v with
  | node r vs =>
  have hlen := derives_args hvd
  by_cases hall : ∀ j (hj : j < vs.length) (hj' : j < (G.args r).length) y,
      Derives G (G.args r)[j] y → vs[j].cost G ≤ y.cost G
  · -- all arguments are minimal: the program was inserted by the initialisation
    have hvs : vs = (G.args r).map minprog := by
      refine List.ext_getElem (by simp [hlen]) (fun j h1 h2 => ?_)
      have h2' : j < (G.args r).length := by simpa using h2
      obtain ⟨_, hcd⟩ := Derives.child hvd j h1
      simp only [List.getElem_map]
      exact H.uniq _ _ _ hcd (H.min_derives _)
        (le_antisymm (hall j h1 h2' _ (H.min_derives _)) (H.min_le _ _ hcd))
    have := I.init_seen r
    rwa [initProg, ← hvs] at this
  · -- some argument has a predecessor
    push Not at hall
    obtain ⟨j, hj, hj', y, hyd, hylt⟩ := hall
    obtain ⟨_, hcd⟩ := Derives.child hvd j hj
    obtain ⟨y0, hy0d, hy0lt, hy0next⟩ := exists_pred hcd ⟨y, hyd, hylt⟩
    have hd : Derives G X (.node r (vs.set j y0)) := derives_set hvd hj' hy0d
    have hc : (Prog.node r (vs.set j y0)).cost G < (Prog.node r vs).cost G := by
      have := cost_set (G := G) r vs j hj y0
      linarith
    have hna : ¬ Above G k (.node r (vs.set j y0)) :=
      fun ha => absurd (hmin _ hd ha) (not_le.2 hc)
    simp only [Above, not_forall, not_lt] at hna
    obtain ⟨p, rfl, hp⟩ := hna
    obtain ⟨hgp, hpp⟩ := hk p rfl
    have hproc : Processed G s (.node r (vs.set j y0)) := by
      by_cases heq : Prog.node r (vs.set j y0) = p
      · rw [heq]; exact hpp
      · have hlt : (Prog.node r (vs.set j y0)).cost G < p.cost G :=
          lt_of_le_of_ne hp (fun h => heq (H.uniq X _ _ hd (I.derives hgp) h))
        have hg := I.gen_down X p _ hgp hd hlt
        exact I.processed X _ (I.gen_next X _ p hg hgp hlt)
    obtain ⟨c', hc1, hc2⟩ := hproc j (by simpa using hj) hj'
    simp only [List.getElem_set_self] at hc1
    have hc' : c' = vs[j] := isNext_unique H (I.next_correct _ _ _ hc1) hy0next
    rwa [List.set_set, hc', List.set_getElem_self] at hc2

/-- Every program in `Heap_X` costs more than the key `k`. -/
theorem heap_above (H : Hyp G minprog) {s : HState N R} (I : Inv G minprog s) {X : N}
    {k : Option (Prog R)} (hk : KeyOk G s X k) {h : Prog R} (hh : h ∈ s.heap X) :
    Above G k h := by
  intro p rfl
  obtain ⟨hd, hng, -⟩ := I.heap_spec X h hh
  obtain ⟨hgp, -⟩ := hk p rfl
  by_contra hle
  push Not at hle
  rcases lt_or_eq_of_le hle with hlt | heq
  · exact hng (I.gen_down X p h hgp hd hlt)
  · exact hng (H.uniq X h p hd (I.derives hgp) heq ▸ hgp)

/-- Correctness of the pop (Case 1 and Case 2 of the proof of the paper): the next program of
`k` is in `Heap_X`, and the minimal element of `Heap_X` is the next program of `k`. -/
theorem pop_correct (H : Hyp G minprog) {s : HState N R} (I : Inv G minprog s) {X : N}
    {k : Option (Prog R)} (h0 : s.next X k = none) (hk : KeyOk G s X k) :
    (∃ v ∈ s.heap X, IsNext G X k v) ∧
      ∀ q ∈ s.heap X, (∀ v ∈ s.heap X, q.cost G ≤ v.cost G) → IsNext G X k q := by
  obtain ⟨v, hv⟩ := exists_isNext H X k
  have hvs := seen_of_isNext H I hk hv
  have hng : ¬ Gen s X v := by
    intro hg
    cases k with
    | none => exact I.gen_bot X v hg h0
    | some p => exact I.gen_next X p v (hk p rfl).1 hg (hv.2.1 p rfl) h0
  have hvh : v ∈ s.heap X := I.seen_spec X v hvs hv.1 hng
  refine ⟨⟨v, hvh, hv⟩, fun q hq hmin => ?_⟩
  have hqa := heap_above H I hk hq
  have hqd := (I.heap_spec X q hq).1
  have heq : q.cost G = v.cost G := le_antisymm (hmin v hvh) (hv.2.2 q hqd hqa)
  rwa [H.uniq X q v hqd hv.1 heq]

theorem pop_inv (H : Hyp G minprog) {s : HState N R} (I : Inv G minprog s) {X : N}
    {k : Option (Prog R)} {q : Prog R} (h0 : s.next X k = none) (hk : KeyOk G s X k)
    (hq : IsNext G X k q) (hqh : q ∈ s.heap X) : Inv G minprog (s.pop X k q) := by
  have hm := mono_pop (q := q) h0
  have hg : ∀ Y v, Gen (s.pop X k q) Y v ↔ Gen s Y v ∨ (Y = X ∧ v = q) :=
    fun Y v => gen_pop h0
  -- `k` is the most expensive generated program
  have hlast : ∀ a, Gen s X a → ∃ p, k = some p ∧ (a = p ∨ a.cost G < p.cost G) := by
    intro a ha
    cases k with
    | none => exact absurd h0 (I.gen_bot X a ha)
    | some p =>
      refine ⟨p, rfl, ?_⟩
      by_cases hap : a = p
      · exact Or.inl hap
      · exact Or.inr (I.lt_last H (hk p rfl).1 h0 ha hap)
  have hqgt : ∀ a, Gen s X a → a.cost G < q.cost G := by
    intro a ha
    obtain ⟨p, rfl, hap⟩ := hlast a ha
    have := hq.2.1 p rfl
    rcases hap with rfl | hap
    · exact this
    · linarith
  refine ⟨?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_, ?_⟩
  · intro Y k' q' h
    rw [HState.pop_next] at h
    split_ifs at h with hc
    · obtain ⟨rfl, rfl⟩ := hc; cases h; exact hq
    · exact I.next_correct _ _ _ h
  · intro Y a a' ha hd hlt
    rcases (hg Y a).1 ha with ha | ⟨rfl, rfl⟩
    · exact (hg Y a').2 (Or.inl (I.gen_down Y a a' ha hd hlt))
    · refine (hg Y a').2 (Or.inl ?_)
      have hna : ¬ Above G k a' := fun hab => absurd (hq.2.2 a' hd hab) (not_le.2 hlt)
      simp only [Above, not_forall, not_lt] at hna
      obtain ⟨p, rfl, hp⟩ := hna
      have hgp := (hk p rfl).1
      rcases lt_or_eq_of_le hp with hlt' | heq
      · exact I.gen_down Y p a' hgp hd hlt'
      · rwa [H.uniq Y a' p hd (I.derives hgp) heq]
  · intro Y a b ha hb hlt
    rcases (hg Y a).1 ha with ha' | ⟨rfl, rfl⟩ <;> rcases (hg Y b).1 hb with hb' | ⟨hYX, rfl⟩
    · exact hm.ne_none (I.gen_next Y a b ha' hb' hlt)
    · subst hYX
      by_cases hka : some a = k
      · rw [HState.pop_next]; simp [hka]
      · obtain ⟨p, rfl, hap⟩ := hlast a ha'
        rcases hap with rfl | hap
        · exact absurd rfl hka
        · exact hm.ne_none (I.gen_next Y a p ha' (hk p rfl).1 hap)
    · exact absurd (hqgt b hb') (not_lt.2 hlt.le)
    · exact absurd hlt (lt_irrefl _)
  · intro Y a ha
    rcases (hg Y a).1 ha with ha | ⟨rfl, rfl⟩
    · exact hm.ne_none (I.gen_bot Y a ha)
    · cases k with
      | none => rw [HState.pop_next]; simp
      | some p => exact hm.ne_none (I.gen_bot Y p (hk p rfl).1)
  · intro Y w hw
    rw [HState.pop_heap] at hw
    split_ifs at hw with hY
    · subst hY
      obtain ⟨hne, hw⟩ := Finset.mem_erase.1 hw
      obtain ⟨h1, h2, h3⟩ := I.heap_spec Y w hw
      refine ⟨h1, fun h => ?_, h3⟩
      rcases (hg Y w).1 h with h | ⟨-, h⟩
      · exact h2 h
      · exact hne h
    · obtain ⟨h1, h2, h3⟩ := I.heap_spec Y w hw
      refine ⟨h1, fun h => ?_, h3⟩
      rcases (hg Y w).1 h with h | ⟨h, -⟩
      · exact h2 h
      · exact hY h
  · intro Y w hw hd hng
    have h1 : ¬ Gen s Y w := fun h => hng ((hg Y w).2 (Or.inl h))
    have h2 := I.seen_spec Y w hw hd h1
    rw [HState.pop_heap]
    split_ifs with hY
    · subst hY
      exact Finset.mem_erase.2 ⟨fun h => hng ((hg Y w).2 (Or.inr ⟨rfl, h⟩)), h2⟩
    · exact h2
  · intro Y w hw
    rcases (hg Y w).1 hw with hw | ⟨rfl, rfl⟩
    · exact I.gen_seen Y w hw
    · exact (I.heap_spec _ _ hqh).2.2
  · exact I.init_seen
  · intro Y a ha
    by_cases hc : Y = X ∧ some a = k
    · obtain ⟨rfl, hka⟩ := hc
      exact hm.processed (hk a hka.symm).2
    · have : (s.pop X k q).next Y (some a) = s.next Y (some a) := by
        rw [HState.pop_next]; simp only [hc, if_false]
      rw [this] at ha
      exact hm.processed (I.processed Y a ha)
  · rintro Y w (hw | hw)
    · rw [HState.pop_heap] at hw
      split_ifs at hw with hY
      · exact hm.childrenOk (I.children _ _ (Or.inl (Finset.mem_of_mem_erase hw)))
      · exact hm.childrenOk (I.children _ _ (Or.inl hw))
    · rcases (hg Y w).1 hw with hw | ⟨rfl, rfl⟩
      · exact hm.childrenOk (I.children _ _ (Or.inr hw))
      · exact hm.childrenOk (I.children _ _ (Or.inl hqh))
  · intro Y
    rw [HState.pop_heap]
    simp only [HState.pop_nins]
    split_ifs with hY
    · subst hY; exact (Finset.card_erase_le).trans (I.heap_card Y)
    · exact I.heap_card Y

end Pop

/-! ## Correctness of the corrected `ComputeNext` -/

section Correctness

variable {G} {minprog : N → Prog R}

/-- Preconditions of a command: a call `ComputeNext(p, X)` is made on a generated program `p`
after the initialisation (or on `⊥`), and the loop runs on a generated program. -/
def Pre (s : HState N R) : Cmd N R → Prop
  | .call _ none => True
  | .call X (some p) => Gen s X p ∧ InitDone s
  | .loop X r ts _ => Gen s X (.node r ts) ∧ InitDone s

/-- Postconditions: a call returns the next program and stores it; the loop processes the
arguments from index `i` on. -/
def Post (G : Grammar N R) (s' : HState N R) : Cmd N R → Option (Prog R) → Prop
  | .call X k, res => ∃ q, res = some q ∧ IsNext G X k q ∧ s'.next X k = some q
  | .loop _ r ts i, _ => ∀ j (hj : j < ts.length) (hj' : j < (G.args r).length), i ≤ j →
      ∃ c', s'.next (G.args r)[j] (some ts[j]) = some c' ∧ Prog.node r (ts.set j c') ∈ s'.seen

/-- A bound on the sizes of the keys of `Next` defined by a command. -/
def bound : Cmd N R → ℕ
  | .call _ none => 0
  | .call _ (some p) => p.size + 1
  | .loop _ r ts _ => (Prog.node r ts).size

/-- The keys of `Next` (other than `⊥`) defined between `s` and `s'` have size less than `b`. -/
def KeyBound (s s' : HState N R) (b : ℕ) : Prop :=
  ∀ Y g, s'.next Y (some g) ≠ s.next Y (some g) → g.size < b

theorem size_getElem_lt (r : R) (ts : List (Prog R)) (i : ℕ) (hi : i < ts.length) :
    ts[i].size < (Prog.node r ts).size := by
  simp only [Prog.size_node]
  have := List.single_le_sum (fun _ _ => Nat.zero_le _) _
    (List.mem_map_of_mem (f := Prog.size) (List.getElem_mem hi))
  omega

theorem gen_minprog (H : Hyp G minprog) {s : HState N R} (I : Inv G minprog s)
    (hd : InitDone s) (Y : N) : Gen s Y (minprog Y) := by
  obtain ⟨m, hm⟩ := Option.ne_none_iff_exists'.1 (hd Y)
  have := isNext_unique H (I.next_correct _ _ _ hm) (isNext_bot H Y)
  exact ⟨none, this ▸ hm⟩

/-- After the initialisation, the arguments of a generated program are generated. -/
theorem gen_child (H : Hyp G minprog) {s : HState N R} (I : Inv G minprog s) (hd : InitDone s)
    {X : N} {r : R} {ts : List (Prog R)} (hg : Gen s X (.node r ts)) {i : ℕ}
    (hi : i < ts.length) (hi' : i < (G.args r).length) : Gen s (G.args r)[i] ts[i] := by
  have hch : ChildrenOk G minprog s (.node r ts) := I.children X _ (Or.inr hg)
  rcases hch _ (mem_zip_getElem hi' hi) with h | h
  · exact h
  · simp only at h; rw [h]; exact gen_minprog H I hd _

theorem mem_zip_set {α β : Type} {l : List α} {l' : List β} {i : ℕ} {a : β} {q : α × β}
    (h : q ∈ l.zip (l'.set i a)) : q ∈ l.zip l' ∨ (q.2 = a ∧ ∃ hi : i < l.length, q.1 = l[i]) := by
  obtain ⟨j, hj, rfl⟩ := List.mem_iff_getElem.1 h
  have hj1 : j < l.length := by simp at hj; omega
  have hj2 : j < l'.length := by simp at hj; omega
  simp only [List.getElem_zip, List.getElem_set]
  split_ifs with hij
  · subst hij; exact Or.inr ⟨rfl, hj1, rfl⟩
  · exact Or.inl (mem_zip_getElem hj1 hj2)

/-- **Correctness of the corrected `ComputeNext`** (Lemma `lem:heap_search_correctness`, in the
form of a Hoare triple proved by induction on runs): from a state satisfying the invariant, a
call `ComputeNext(p, X)` on `⊥` or on a generated program returns the next program of `p`, stores
it in `Next_X(p)`, and the invariant is preserved. -/
theorem exec_correct (H : Hyp G minprog) {c : Cmd N R} {s s' : HState N R}
    {res : Option (Prog R)} {tr : Trace N} (h : Exec G c s res s' tr) :
    Inv G minprog s → Pre s c →
      Inv G minprog s' ∧ Mono s s' ∧ Post G s' c res ∧ KeyBound s s' (bound c) := by
  induction h with
  | @cached s X k q hq =>
    intro I _
    exact ⟨I, Mono.refl _, ⟨_, rfl, I.next_correct _ _ _ hq, hq⟩, fun _ _ h => absurd rfl h⟩
  | @fresh_bot s X q h0 hq hmin =>
    intro I _
    have hk : KeyOk G s X none := fun p hp => by cases hp
    have hn := (pop_correct H I h0 hk).2 _ hq hmin
    refine ⟨pop_inv H I h0 hk hn hq, mono_pop h0, ⟨_, rfl, hn, by simp [HState.pop_next]⟩, ?_⟩
    intro Y g hne
    exfalso; apply hne
    rw [HState.pop_next]; simp
  | @fresh_node s X r ts s1 tr q h0 _ hq hmin ih =>
    intro I ⟨hg, hd⟩
    obtain ⟨I1, m1, post1, kb1⟩ := ih I ⟨hg, hd⟩
    have h0' : s1.next X (some (.node r ts)) = none := by
      by_contra hne
      have := kb1 X _ (by rw [h0]; exact hne)
      simp [bound] at this
    have hk : KeyOk G s1 X (some (.node r ts)) := fun p hp => by
      cases hp
      exact ⟨m1.gen hg, fun j hj hj' => post1 j hj hj' (Nat.zero_le _)⟩
    have hn := (pop_correct H I1 h0' hk).2 _ hq hmin
    refine ⟨pop_inv H I1 h0' hk hn hq, m1.trans (mono_pop h0'),
      ⟨_, rfl, hn, by simp [HState.pop_next]⟩, ?_⟩
    intro Y g hne
    by_cases hc : Y = X ∧ some g = some (Prog.node r ts)
    · obtain ⟨rfl, hc⟩ := hc
      cases hc
      simp [bound]
    · have : (s1.pop X (some (.node r ts)) q).next Y (some g) = s1.next Y (some g) := by
        rw [HState.pop_next]; simp only [hc, if_false]
      rw [this] at hne
      have := kb1 Y g hne
      simp only [bound] at this ⊢
      omega
  | @loop_done s X r ts i hle =>
    intro I _
    exact ⟨I, Mono.refl _, fun j hj _ hij => absurd hj (by omega), fun _ _ h => absurd rfl h⟩
  | @loop_seen s X r ts i c' s1 s2 tr1 tr2 hi hi' _ hseen _ ih1 ih2 =>
    intro I ⟨hg, hd⟩
    have hgc := gen_child H I hd hg hi hi'
    obtain ⟨I1, m1, ⟨c'', hres, hn, hnext⟩, kb1⟩ := ih1 I ⟨hgc, hd⟩
    cases hres
    obtain ⟨I2, m2, post2, kb2⟩ := ih2 I1 ⟨m1.gen hg, m1.initDone hd⟩
    refine ⟨I2, m1.trans m2, ?_, ?_⟩
    · intro j hj hj' hij
      rcases Nat.eq_or_lt_of_le hij with rfl | hlt
      · exact ⟨c', m2.1 _ _ _ hnext, m2.2 hseen⟩
      · exact post2 j hj hj' hlt
    · intro Y g hne
      by_cases h1 : s1.next Y (some g) = s.next Y (some g)
      · rw [← h1] at hne; exact kb2 Y g hne
      · have := kb1 Y g h1
        have := size_getElem_lt r ts i hi
        simp only [bound] at *
        omega
  | @loop_new s X r ts i c' s1 s2 tr1 tr2 hi hi' _ hseen _ ih1 ih2 =>
    intro I ⟨hg, hd⟩
    have hgc := gen_child H I hd hg hi hi'
    obtain ⟨I1, m1, ⟨c'', hres, hn, hnext⟩, kb1⟩ := ih1 I ⟨hgc, hd⟩
    cases hres
    have hdv : Derives G X (.node r (ts.set i c')) := derives_set (I.derives hg) hi' hn.1
    have hcv : ChildrenOk G minprog s1 (.node r (ts.set i c')) := by
      intro q hq
      rcases mem_zip_set hq with hq | ⟨h2, _, h1⟩
      · exact I1.children X _ (Or.inr (m1.gen hg)) q hq
      · left; rw [h1, h2]; exact ⟨_, hnext⟩
    have I1' := ins_inv I1 hseen hdv hcv
    have m1' := mono_ins s1 X (.node r (ts.set i c'))
    obtain ⟨I2, m2, post2, kb2⟩ := ih2 I1' ⟨m1'.gen (m1.gen hg), (m1.trans m1').initDone hd⟩
    refine ⟨I2, m1.trans (m1'.trans m2), ?_, ?_⟩
    · intro j hj hj' hij
      rcases Nat.eq_or_lt_of_le hij with rfl | hlt
      · exact ⟨c', m2.1 _ _ _ hnext, m2.2 (Set.mem_insert _ _)⟩
      · exact post2 j hj hj' hlt
    · intro Y g hne
      by_cases h1 : s1.next Y (some g) = s.next Y (some g)
      · rw [← h1] at hne; exact kb2 Y g hne
      · have := kb1 Y g h1
        have := size_getElem_lt r ts i hi
        simp only [bound] at *
        omega

end Correctness

/-! ## Runs exist (progress) -/

section Progress

variable {G} {minprog : N → Prog R}

theorem inv_ins_variant {s : HState N R} (I : Inv G minprog s) {X : N} {r : R}
    {ts : List (Prog R)} (hg : Gen s X (.node r ts)) {i : ℕ} (hi : i < ts.length)
    (hi' : i < (G.args r).length) {c' : Prog R} (hnext : s.next (G.args r)[i] (some ts[i]) = some c')
    (hseen : Prog.node r (ts.set i c') ∉ s.seen) :
    Inv G minprog (s.ins X (.node r (ts.set i c'))) := by
  have hn := I.next_correct _ _ _ hnext
  have hdv : Derives G X (.node r (ts.set i c')) := derives_set (I.derives hg) hi' hn.1
  have hcv : ChildrenOk G minprog s (.node r (ts.set i c')) := by
    intro q hq
    rcases mem_zip_set hq with hq | ⟨h2, _, h1⟩
    · exact I.children X _ (Or.inr hg) q hq
    · left; rw [h1, h2]; exact ⟨_, hnext⟩
  exact ins_inv I hseen hdv hcv

/-- A call `ComputeNext(⊥, X)` always has a run. -/
theorem exists_run_bot (H : Hyp G minprog) {s : HState N R} (I : Inv G minprog s) (X : N) :
    ∃ q s' tr, Exec G (.call X none) s (some q) s' tr := by
  cases h0 : s.next X none with
  | some q => exact ⟨q, s, [], Exec.cached h0⟩
  | none =>
    have hk : KeyOk G s X none := fun p hp => by cases hp
    obtain ⟨v, hv, -⟩ := (pop_correct H I h0 hk).1
    obtain ⟨q, hq, hmin⟩ := (s.heap X).exists_min_image (Prog.cost G) ⟨v, hv⟩
    exact ⟨q, _, _, Exec.fresh_bot h0 hq hmin⟩

/-- **Progress**: after the initialisation, a call `ComputeNext(p, X)` on a generated program
`p` has a run. The recursion is on the size of `p`: all recursive calls are on arguments of `p`. -/
theorem exists_run_call (H : Hyp G minprog) :
    ∀ n (p : Prog R) (s : HState N R) (X : N), p.size < n → Inv G minprog s → InitDone s →
      Gen s X p → ∃ q s' tr, Exec G (.call X (some p)) s (some q) s' tr := by
  intro n
  induction n with
  | zero => intro p _ _ hp; omega
  | succ n ih =>
    intro p s X hp I hd hg
    cases h0 : s.next X (some p) with
    | some q => exact ⟨q, s, [], Exec.cached h0⟩
    | none =>
      cases p with
      | node r ts =>
      have hlen := derives_args (I.derives hg)
      -- the `for` loop over the arguments of `p` has a run
      have hloop : ∀ m i (s : HState N R), ts.length - i ≤ m → Inv G minprog s → InitDone s →
          Gen s X (.node r ts) → ∃ s' tr, Exec G (.loop X r ts i) s none s' tr := by
        intro m
        induction m with
        | zero => intro i s hm _ _ _; exact ⟨s, [], Exec.loop_done (by omega)⟩
        | succ m ihm =>
          intro i s hm I hd hg
          by_cases hi : ts.length ≤ i
          · exact ⟨s, [], Exec.loop_done hi⟩
          · push Not at hi
            have hi' : i < (G.args r).length := by omega
            have hsz := size_getElem_lt r ts i hi
            obtain ⟨c', s1, tr1, hc⟩ := ih ts[i] s _ (by omega) I hd (gen_child H I hd hg hi hi')
            obtain ⟨I1, m1, ⟨c'', hres, -, hnext⟩, -⟩ := exec_correct H hc I ⟨gen_child H I hd hg hi hi', hd⟩
            cases hres
            by_cases hseen : Prog.node r (ts.set i c') ∈ s1.seen
            · obtain ⟨s2, tr2, h2⟩ := ihm (i + 1) s1 (by omega) I1 (m1.initDone hd) (m1.gen hg)
              exact ⟨s2, _, Exec.loop_seen hi hi' hc hseen h2⟩
            · have I1' := inv_ins_variant I1 (m1.gen hg) hi hi' hnext hseen
              have m1' := mono_ins s1 X (.node r (ts.set i c'))
              obtain ⟨s2, tr2, h2⟩ := ihm (i + 1) _ (by omega) I1'
                ((m1.trans m1').initDone hd) (m1'.gen (m1.gen hg))
              exact ⟨s2, _, Exec.loop_new hi hi' hc hseen h2⟩
      obtain ⟨s1, tr, hl⟩ := hloop ts.length 0 s (by omega) I hd hg
      obtain ⟨I1, m1, post1, kb1⟩ := exec_correct H hl I ⟨hg, hd⟩
      have h0' : s1.next X (some (.node r ts)) = none := by
        by_contra hne
        have := kb1 X _ (by rw [h0]; exact hne)
        simp [bound] at this
      have hk : KeyOk G s1 X (some (.node r ts)) := fun p hp => by
        cases hp
        exact ⟨m1.gen hg, fun j hj hj' => post1 j hj hj' (Nat.zero_le _)⟩
      obtain ⟨v, hv, -⟩ := (pop_correct H I1 h0' hk).1
      obtain ⟨q, hq, hmin⟩ := (s1.heap X).exists_min_image (Prog.cost G) ⟨v, hv⟩
      exact ⟨q, _, _, Exec.fresh_node h0 hl hq hmin⟩

end Progress

/-! ## Initialisation and main loop -/

section MainLoop

variable {G} {minprog : N → Prog R}

/-- The initialisation preserves the invariant and defines `Next_X(⊥)` for every `X` of `l`. -/
theorem init_correct (H : Hyp G minprog) {l : List N} {s s' : HState N R}
    (h : InitRun (Exec G) l s s') :
    Inv G minprog s → Inv G minprog s' ∧ Mono s s' ∧ ∀ X ∈ l, s'.next X none ≠ none := by
  induction h with
  | nil => intro I; exact ⟨I, Mono.refl _, by simp⟩
  | @cons X l s s1 s2 q tr hc _ ih =>
    intro I
    obtain ⟨I1, m1, ⟨q', -, -, hq'⟩, -⟩ := exec_correct H hc I trivial
    obtain ⟨I2, m2, h2⟩ := ih I1
    refine ⟨I2, m1.trans m2, fun Y hY => ?_⟩
    rcases List.mem_cons.1 hY with rfl | hY
    · exact m2.ne_none (by rw [hq']; simp)
    · exact h2 Y hY

theorem init_exists (H : Hyp G minprog) (l : List N) :
    ∀ s : HState N R, Inv G minprog s → ∃ s', InitRun (Exec G) l s s' := by
  induction l with
  | nil => intro s _; exact ⟨s, InitRun.nil⟩
  | cons X l ih =>
    intro s I
    obtain ⟨q, s1, tr, hc⟩ := exists_run_bot H I X
    obtain ⟨I1, -⟩ := exec_correct H hc I trivial
    obtain ⟨s2, h2⟩ := ih s1 I1
    exact ⟨s2, InitRun.cons hc h2⟩

/-- After the initialisation (on a list containing every non-terminal), the state satisfies the
invariant and `Next_X(⊥)` is defined for every `X`. -/
theorem init_steady (H : Hyp G minprog) {l : List N} (hl : ∀ X, X ∈ l) {s : HState N R}
    (h : InitRun (Exec G) l (initState G minprog) s) : Inv G minprog s ∧ InitDone s := by
  obtain ⟨I, -, h2⟩ := init_correct H h (init_inv H)
  exact ⟨I, fun Y => h2 Y (hl Y)⟩

/-- `Chain G S k l`: `l` is the sequence of next programs from `S` starting after `k`. -/
def Chain (G : Grammar N R) (S : N) : Option (Prog R) → List (Prog R) → Prop
  | _, [] => True
  | k, q :: l => IsNext G S k q ∧ Chain G S (some q) l

theorem pre_call {s : HState N R} {S : N} {p : Option (Prog R)}
    (hp : ∀ d, p = some d → Gen s S d) (hd : InitDone s) : Pre s (.call S p) := by
  cases p with
  | none => trivial
  | some d => exact ⟨hp d rfl, hd⟩

/-- The main loop yields the chain of next programs. -/
theorem steps_correct (H : Hyp G minprog) {S : N} {s s' : HState N R} {p p' : Option (Prog R)}
    {l : List (Prog R)} (h : Steps (Exec G) S s p l s' p') :
    Inv G minprog s → InitDone s → (∀ d, p = some d → Gen s S d) →
      Inv G minprog s' ∧ InitDone s' ∧ (∀ d, p' = some d → Gen s' S d) ∧ Chain G S p l := by
  induction h with
  | nil => intro I hd hp; exact ⟨I, hd, hp, trivial⟩
  | @cons s s1 s2 p p2 q tr l hc _ ih =>
    intro I hd hp
    obtain ⟨I1, m1, ⟨q', hres, hn, hq'⟩, -⟩ := exec_correct H hc I (pre_call hp hd)
    cases hres
    obtain ⟨I2, hd2, hp2, hch⟩ := ih I1 (m1.initDone hd) (fun d hd' => by cases hd'; exact ⟨_, hq'⟩)
    exact ⟨I2, hd2, hp2, hn, hch⟩

/-- The main loop can always be run for `n` more steps. -/
theorem steps_exist (H : Hyp G minprog) (S : N) :
    ∀ n (s : HState N R) (p : Option (Prog R)), Inv G minprog s → InitDone s →
      (∀ d, p = some d → Gen s S d) → ∃ l s' p', l.length = n ∧ Steps (Exec G) S s p l s' p' := by
  intro n
  induction n with
  | zero => intro s p _ _ _; exact ⟨[], s, p, rfl, Steps.nil⟩
  | succ n ih =>
    intro s p I hd hp
    have hc : ∃ q s1 tr, Exec G (.call S p) s (some q) s1 tr := by
      cases p with
      | none =>
        obtain ⟨q, hq⟩ := Option.ne_none_iff_exists'.1 (hd S)
        exact ⟨q, s, [], Exec.cached hq⟩
      | some d => exact exists_run_call H _ d s S (Nat.lt_succ_self _) I hd (hp d rfl)
    obtain ⟨q, s1, tr, hc⟩ := hc
    obtain ⟨I1, m1, ⟨q', hres, -, hq'⟩, -⟩ := exec_correct H hc I (pre_call hp hd)
    cases hres
    obtain ⟨l, s2, p2, hlen, h2⟩ :=
      ih s1 (some q) I1 (m1.initDone hd) (fun d hd' => by cases hd'; exact ⟨_, hq'⟩)
    exact ⟨q :: l, s2, p2, by simp [hlen], Steps.cons hc h2⟩

theorem chain_spec {S : N} : ∀ {k : Option (Prog R)} {l : List (Prog R)}, Chain G S k l →
    l.Pairwise (fun a b => a.cost G < b.cost G) ∧ ∀ x ∈ l, Derives G S x ∧ Above G k x
  | _, [], _ => by simp
  | k, q :: l, ⟨hq, hl⟩ => by
    obtain ⟨hpw, hx⟩ := chain_spec hl
    refine ⟨List.pairwise_cons.2 ⟨fun x hx' => (hx x hx').2 q rfl, hpw⟩, fun x hx' => ?_⟩
    rcases List.mem_cons.1 hx' with rfl | hx'
    · exact ⟨hq.1, hq.2.1⟩
    · refine ⟨(hx x hx').1, fun p hp => ?_⟩
      have := hq.2.1 p hp
      have := (hx x hx').2 q rfl
      linarith

theorem chain_complete (H : Hyp G minprog) {S : N} :
    ∀ {k : Option (Prog R)} {l : List (Prog R)}, Chain G S k l → ∀ y, Derives G S y →
      Above G k y → (∃ x ∈ l, y.cost G ≤ x.cost G) → y ∈ l
  | _, [], _, y, _, _, ⟨x, hx, _⟩ => by simp at hx
  | k, q :: l, ⟨hq, hl⟩, y, hy, hab, ⟨x, hx, hyx⟩ => by
    have hqy := hq.2.2 y hy hab
    rcases lt_or_eq_of_le hqy with hlt | heq
    · refine List.mem_cons_of_mem _ (chain_complete H hl y hy (fun p hp => by cases hp; exact hlt)
        ⟨x, ?_, hyx⟩)
      rcases List.mem_cons.1 hx with rfl | hx
      · exact absurd hyx (not_le.2 hlt)
      · exact hx
    · rw [H.uniq S y q hy hq.1 heq.symm]; exact List.mem_cons_self

/-- **The main loop enumerates the programs from `S` by increasing costs**: after the
initialisation, the programs `l` yielded by the main loop have strictly increasing costs, are
programs from `S`, and every program from `S` which is not more expensive than a yielded program
is yielded. -/
theorem heap_search_enumerates (H : Hyp G minprog) {l0 : List N} (hl0 : ∀ X, X ∈ l0) {S : N}
    {s s' : HState N R} {p' : Option (Prog R)} {l : List (Prog R)}
    (hinit : InitRun (Exec G) l0 (initState G minprog) s)
    (hsteps : Steps (Exec G) S s none l s' p') :
    l.Pairwise (fun a b => a.cost G < b.cost G) ∧ (∀ x ∈ l, Derives G S x) ∧
      ∀ y, Derives G S y → (∃ x ∈ l, y.cost G ≤ x.cost G) → y ∈ l := by
  obtain ⟨I, hd⟩ := init_steady H hl0 hinit
  obtain ⟨-, -, -, hch⟩ := steps_correct H hsteps I hd (fun d hd => by cases hd)
  obtain ⟨hpw, hx⟩ := chain_spec hch
  exact ⟨hpw, fun x h => (hx x h).1,
    fun y hy hex => chain_complete H hch y hy (fun p hp => by cases hp) hex⟩

/-- **Completeness**: every program `y` from `S` is yielded by every run of the main loop which
is long enough, and runs of every length exist. -/
theorem heap_search_complete (H : Hyp G minprog) {l0 : List N} (hl0 : ∀ X, X ∈ l0) {S : N}
    {s : HState N R} (hinit : InitRun (Exec G) l0 (initState G minprog) s) (y : Prog R)
    (hy : Derives G S y) :
    ∃ n, (∃ l s' p', l.length = n ∧ Steps (Exec G) S s none l s' p') ∧
      ∀ l s' p', Steps (Exec G) S s none l s' p' → n ≤ l.length → y ∈ l := by
  obtain ⟨I, hd⟩ := init_steady H hl0 hinit
  have hF : {x | Derives G S x ∧ x.cost G ≤ y.cost G}.Finite :=
    finite_derives_cost_le G S (y.cost G)
  refine ⟨hF.toFinset.card + 1, steps_exist H S _ s none I hd (fun d hd => by cases hd), ?_⟩
  intro l s' p' hsteps hn
  obtain ⟨hpw, hder, hcomp⟩ := heap_search_enumerates H hl0 hinit hsteps
  by_contra hyl
  have hlt : ∀ x ∈ l, x.cost G < y.cost G := by
    intro x hx
    by_contra hle
    exact hyl (hcomp y hy ⟨x, hx, le_of_not_gt hle⟩)
  have hnd : l.Nodup := hpw.imp (fun h heq => by rw [heq] at h; exact lt_irrefl _ h)
  have hsub : l.toFinset ⊆ hF.toFinset := by
    intro x hx
    rw [List.mem_toFinset] at hx
    simp only [Set.Finite.mem_toFinset, Set.mem_setOf_eq]
    exact ⟨hder x hx, (hlt x hx).le⟩
  have := Finset.card_le_card hsub
  rw [List.toFinset_card_of_nodup hnd] at this
  omega

/-- **Lemma `lem:heap_search_correctness`** (for the corrected algorithm), phrased as in the
paper: in a state reached after the initialisation, if `ComputeNext(p'', X)` has already been
called for every program `p''` from `X` cheaper than `p` (so that `Next_X(p'')` is stored), then
every run of `ComputeNext(p, X)` returns the next program of `p` from `X`. -/
theorem heap_search_correctness (H : Hyp G minprog) {s : HState N R} (I : Inv G minprog s)
    (hd : InitDone s) {X : N} {p : Prog R} (hp : Derives G X p)
    (hcalled : ∀ p'', Derives G X p'' → p''.cost G < p.cost G → s.next X (some p'') ≠ none)
    {q : Prog R} {s' : HState N R} {tr : Trace N}
    (h : Exec G (.call X (some p)) s (some q) s' tr) : IsNext G X (some p) q := by
  have hg : Gen s X p := by
    by_cases hex : ∃ y, Derives G X y ∧ y.cost G < p.cost G
    · obtain ⟨y0, hy0d, hy0lt, hy0n⟩ := exists_pred hp hex
      obtain ⟨w, hw⟩ := Option.ne_none_iff_exists'.1 (hcalled y0 hy0d hy0lt)
      exact ⟨_, (isNext_unique H (I.next_correct _ _ _ hw) hy0n) ▸ hw⟩
    · push Not at hex
      obtain ⟨w, hw⟩ := Option.ne_none_iff_exists'.1 (hd X)
      have hpn : IsNext G X none p := by
        refine ⟨hp, ?_, fun q' hq' _ => hex q' hq'⟩
        intro _ h; cases h
      exact ⟨_, (isNext_unique H (I.next_correct _ _ _ hw) hpn) ▸ hw⟩
  obtain ⟨-, -, ⟨q', hres, hn, -⟩, -⟩ := exec_correct H h I ⟨hg, hd⟩
  cases hres
  exact hn

/-- The states reached by the algorithm after the initialisation satisfy the invariant: this is
preserved by any call satisfying the hypothesis of `heap_search_correctness`. -/
theorem steady_preserved (H : Hyp G minprog) {s : HState N R} (I : Inv G minprog s)
    (hd : InitDone s) {X : N} {k : Option (Prog R)} (hk : ∀ p, k = some p → Gen s X p)
    {q : Prog R} {s' : HState N R} {tr : Trace N} (h : Exec G (.call X k) s (some q) s' tr) :
    Inv G minprog s' ∧ InitDone s' := by
  obtain ⟨I', m, -⟩ := exec_correct H h I (pre_call hk hd)
  exact ⟨I', m.initDone hd⟩

end MainLoop

/-! ## Complexity

Cost model: the trace of a run lists its heap operations, each with the size of the heap it acts
on. We prove that one call performs at most `|N| · (m + 1)` heap operations and bound the size of
the heaps. -/

section Complexity

variable {G} {minprog : N → Prog R}

/-- Extra heap operations a command may perform besides `(m+1)` per pop: the insertions of the
remaining iterations of a loop (which are followed by a pop in the enclosing call). -/
def extraLen (G : Grammar N R) : Cmd N R → ℕ
  | .call _ _ => 0
  | .loop _ r _ i => (G.args r).length - i

/-- Extra insertions in `Heap_Y` a command may perform besides `m` per pop on `Heap_Y`. -/
noncomputable def extraIns (G : Grammar N R) : Cmd N R → N → ℕ
  | .call _ _, _ => 0
  | .loop X r _ i, Y => if Y = X then (G.args r).length - i else 0

theorem counters_mono {c : Cmd N R} {s s' : HState N R} {res : Option (Prog R)}
    {tr : Trace N} (h : Exec G c s res s' tr) :
    (∀ Y, s.npop Y ≤ s'.npop Y) ∧ ∀ Y, s.nins Y ≤ s'.nins Y := by
  induction h with
  | cached => exact ⟨fun _ => le_rfl, fun _ => le_rfl⟩
  | fresh_bot =>
    refine ⟨fun Y => ?_, fun _ => le_rfl⟩
    rw [HState.pop_npop]; split_ifs with h <;> [subst h; skip] <;> omega
  | fresh_node _ _ _ _ ih =>
    refine ⟨fun Y => (ih.1 Y).trans ?_, fun Y => ih.2 Y⟩
    rw [HState.pop_npop]; split_ifs with h <;> [subst h; skip] <;> omega
  | loop_done => exact ⟨fun _ => le_rfl, fun _ => le_rfl⟩
  | loop_seen _ _ _ _ _ ih1 ih2 =>
    exact ⟨fun Y => (ih1.1 Y).trans (ih2.1 Y), fun Y => (ih1.2 Y).trans (ih2.2 Y)⟩
  | @loop_new s X r ts i c' s1 s2 tr1 tr2 _ _ _ _ _ ih1 ih2 =>
    refine ⟨fun Y => (ih1.1 Y).trans (ih2.1 Y), fun Y => ?_⟩
    have h1 := ih1.2 Y
    have h2 := ih2.2 Y
    rw [HState.ins_nins] at h2; split_ifs at h2 with h <;> [subst h; skip] <;> omega

variable [Fintype N]

/-- Total number of pops. -/
def totalPops (s : HState N R) : ℕ := ∑ Y, s.npop Y

theorem totalPops_pop (s : HState N R) (X : N) (k : Option (Prog R)) (q : Prog R) :
    totalPops (s.pop X k q) = totalPops s + 1 := by
  unfold totalPops
  have h1 : ∀ Y, (s.pop X k q).npop Y = Function.update s.npop X (s.npop X + 1) Y := by
    intro Y; rw [HState.pop_npop, Function.update_apply]
  simp only [h1]
  rw [Finset.sum_update_of_mem (Finset.mem_univ X),
    Finset.sum_eq_add_sum_diff_singleton X s.npop (fun h => absurd (Finset.mem_univ X) h)]
  ring

/-- The number of heap operations of a run is at most `(m+1)` times its number of pops (plus
the insertions of the remaining iterations, for a loop). -/
theorem trace_length {m : ℕ} (hm : ∀ r, (G.args r).length ≤ m) {c : Cmd N R}
    {s s' : HState N R} {res : Option (Prog R)} {tr : Trace N} (h : Exec G c s res s' tr) :
    tr.length + (m + 1) * totalPops s ≤ (m + 1) * totalPops s' + extraLen G c := by
  induction h with
  | cached => simp [extraLen]
  | @fresh_bot s X q =>
    simp only [List.length_singleton, totalPops_pop, extraLen, Nat.mul_succ]; omega
  | @fresh_node s X r ts s1 tr q _ _ _ _ ih =>
    simp only [extraLen] at ih ⊢
    have := hm r
    simp only [List.length_append, List.length_singleton, totalPops_pop, Nat.mul_succ]
    omega
  | loop_done => simp [extraLen]
  | @loop_seen s X r ts i c' s1 s2 tr1 tr2 hi hi' _ _ _ ih1 ih2 =>
    simp only [extraLen] at ih1 ih2 ⊢
    simp only [List.length_append]
    omega
  | @loop_new s X r ts i c' s1 s2 tr1 tr2 hi hi' _ _ _ ih1 ih2 =>
    simp only [extraLen] at ih1 ih2 ⊢
    have h3 : totalPops (s1.ins X (.node r (ts.set i c'))) = totalPops s1 := rfl
    rw [h3] at ih2
    simp only [List.length_append, List.length_cons]
    omega

/-- Each pop on `Heap_Y` is preceded by at most `m` insertions in `Heap_Y`. -/
theorem ins_count {m : ℕ} (hm : ∀ r, (G.args r).length ≤ m) {c : Cmd N R}
    {s s' : HState N R} {res : Option (Prog R)} {tr : Trace N} (h : Exec G c s res s' tr) :
    ∀ Y, s'.nins Y + m * s.npop Y ≤ s.nins Y + m * s'.npop Y + extraIns G c Y := by
  induction h with
  | cached => intro Y; simp [extraIns]
  | @fresh_bot s X q =>
    intro Y
    simp only [HState.pop_nins, HState.pop_npop, extraIns]
    split_ifs with h
    · subst h; rw [Nat.mul_succ]; omega
    · omega
  | @fresh_node s X r ts s1 tr q _ _ _ _ ih =>
    intro Y
    have h1 := ih Y
    have := hm r
    simp only [extraIns] at h1 ⊢
    simp only [HState.pop_nins, HState.pop_npop]
    split_ifs at h1 ⊢ with h
    · subst h; rw [Nat.mul_succ]; omega
    · omega
  | loop_done => intro Y; simp [extraIns]
  | @loop_seen s X r ts i c' s1 s2 tr1 tr2 hi hi' _ _ _ ih1 ih2 =>
    intro Y
    have h1 := ih1 Y
    have h2 := ih2 Y
    simp only [extraIns] at h1 h2 ⊢
    split_ifs at h2 ⊢ with h
    · have := Nat.mul_le_mul_left m ((counters_mono ‹Exec G _ s _ s1 tr1›).1 Y)
      omega
    · omega
  | @loop_new s X r ts i c' s1 s2 tr1 tr2 hi hi' hc _ _ ih1 ih2 =>
    intro Y
    have h1 := ih1 Y
    have h2 := ih2 Y
    simp only [extraIns, HState.ins_npop, HState.ins_nins] at h1 h2 ⊢
    split_ifs at h2 ⊢ with h
    · subst h; omega
    · omega

/-- Heap sizes grow only by insertions, and every heap operation of a run acts on a heap of
size at most the initial size plus the number of insertions performed by the run. -/
theorem heap_sizes {c : Cmd N R} {s s' : HState N R} {res : Option (Prog R)} {tr : Trace N}
    (h : Exec G c s res s' tr) :
    (∀ Y, (s'.heap Y).card + s.nins Y ≤ (s.heap Y).card + s'.nins Y) ∧
      ∀ e ∈ tr, e.2 + s.nins e.1 ≤ (s.heap e.1).card + s'.nins e.1 := by
  induction h with
  | cached => simp
  | @fresh_bot s X q _ hq _ =>
    refine ⟨fun Y => ?_, ?_⟩
    · rw [HState.pop_heap]
      split_ifs with h
      · subst h; simp only [HState.pop_nins]; have := Finset.card_erase_le (s := s.heap Y) (a := q)
        omega
      · simp
    · simp
  | @fresh_node s X r ts s1 tr q _ hloop _ _ ih =>
    refine ⟨fun Y => ?_, ?_⟩
    · have h1 := ih.1 Y
      rw [HState.pop_heap]
      split_ifs with h
      · subst h; simp only [HState.pop_nins]
        have := Finset.card_erase_le (s := s1.heap Y) (a := q)
        omega
      · simpa using h1
    · intro e he
      rcases List.mem_append.1 he with he | he
      · simpa using ih.2 e he
      · simp only [List.mem_singleton] at he
        subst he
        simpa using ih.1 X
  | loop_done => simp
  | @loop_seen s X r ts i c' s1 s2 tr1 tr2 hi hi' hc _ hl ih1 ih2 =>
    have hm1 := (counters_mono hc).2
    have hm2 := (counters_mono hl).2
    refine ⟨fun Y => by have := ih1.1 Y; have := ih2.1 Y; omega, ?_⟩
    intro e he
    rcases List.mem_append.1 he with he | he
    · have := ih1.2 e he; have := hm2 e.1; omega
    · have := ih2.2 e he; have := ih1.1 e.1; omega
  | @loop_new s X r ts i c' s1 s2 tr1 tr2 hi hi' hc _ hl ih1 ih2 =>
    have hm1 := (counters_mono hc).2
    have hm2 := (counters_mono hl).2
    have hins : ∀ Y, ((s1.ins X (.node r (ts.set i c'))).heap Y).card + s1.nins Y ≤
        (s1.heap Y).card + (s1.ins X (.node r (ts.set i c'))).nins Y := by
      intro Y
      rw [HState.ins_heap, HState.ins_nins]
      split_ifs with h
      · subst h; have := Finset.card_insert_le (Prog.node r (ts.set i c')) (s1.heap Y); omega
      · omega
    have hins2 : ∀ Y, s1.nins Y ≤ (s1.ins X (.node r (ts.set i c'))).nins Y := by
      intro Y; rw [HState.ins_nins]; split_ifs with h
      · subst h; omega
      · omega
    refine ⟨fun Y => by have := ih1.1 Y; have := ih2.1 Y; have := hins Y; omega, ?_⟩
    intro e he
    rcases List.mem_append.1 he with he | he
    · have := ih1.2 e he; have := hm2 e.1; have := hins2 e.1; omega
    · rcases List.mem_cons.1 he with rfl | he
      · have := ih1.1 X; have := hm2 X; have := hins2 X; simp only; omega
      · have := ih2.2 e he; have := ih1.1 e.1; have := hins e.1; omega

end Complexity

/-! ## At most one new call per non-terminal -/

section OnePop

variable {G} {minprog : N → Prog R}

/-- `Rel s0 s`: between the start `s0` of an outer call and `s`, each non-terminal `Y` has been
popped at most once; if it has, every program generated from `Y` in `s0` has its next program
stored, and otherwise `Next_Y` is unchanged. -/
def Rel (s0 s : HState N R) : Prop :=
  ∀ Y, (s.npop Y = s0.npop Y ∧ s.next Y = s0.next Y) ∨
    (s.npop Y = s0.npop Y + 1 ∧ ∀ g, Gen s0 Y g → s.next Y (some g) ≠ none)

/-- `LastOld s0 Y g`: `g` is the last program generated from `Y` in `s0`. -/
def LastOld (s0 : HState N R) (Y : N) (g : Prog R) : Prop :=
  Gen s0 Y g ∧ s0.next Y (some g) = none

/-- Calls inside an outer call are on programs generated before the outer call. -/
def PreC (s0 : HState N R) : Cmd N R → Prop
  | .call _ none => False
  | .call X (some d) => Gen s0 X d
  | .loop X r ts _ => Gen s0 X (.node r ts)

theorem lastOld_unique (H : Hyp G minprog) {s0 : HState N R} (I0 : Inv G minprog s0) {Y : N}
    {g g' : Prog R} (h : LastOld s0 Y g) (h' : LastOld s0 Y g') : g = g' := by
  by_contra hne
  have h1 := I0.lt_last H h'.1 h'.2 h.1 hne
  have h2 := I0.lt_last H h.1 h.2 h'.1 (Ne.symm hne)
  linarith

theorem pop_next_ne {s : HState N R} {X Y : N} {k : Option (Prog R)} {q : Prog R}
    (hY : Y ≠ X) : (s.pop X k q).next Y = s.next Y := by
  funext k'; rw [HState.pop_next]; simp [hY]

/-- The key lemma for the complexity: inside an outer call started in `s0`, a pop on `Heap_Y`
only happens if `Y` has not been popped yet, and it is a new call on the program `g` which was
the last one generated from `Y` in `s0`; moreover `g` is a sub-program of the argument of the
command (its size is below `bound c`). -/
theorem one_pop_aux (H : Hyp G minprog) {s0 : HState N R} (I0 : Inv G minprog s0)
    (hd0 : InitDone s0) {c : Cmd N R} {s s' : HState N R} {res : Option (Prog R)}
    {tr : Trace N} (h : Exec G c s res s' tr) :
    Inv G minprog s → Pre s c → Rel s0 s → PreC s0 c →
      Rel s0 s' ∧ ∀ Y, s'.npop Y ≠ s.npop Y →
        s.npop Y = s0.npop Y ∧ s.next Y = s0.next Y ∧
          ∃ g, LastOld s0 Y g ∧ g.size < bound c := by
  induction h with
  | cached => intro _ _ hrel _; exact ⟨hrel, fun _ h => absurd rfl h⟩
  | fresh_bot => intro _ _ _ hpc; exact hpc.elim
  | @fresh_node s X r ts s1 tr q h0 hl _ _ ih =>
    intro I hpre hrel hpc
    obtain ⟨hg, hd⟩ := hpre
    obtain ⟨-, -, -, kb1⟩ := exec_correct H hl I ⟨hg, hd⟩
    obtain ⟨hrel1, hc1⟩ := ih I ⟨hg, hd⟩ hrel hpc
    have hX : s.npop X = s0.npop X ∧ s.next X = s0.next X := by
      rcases hrel X with h | ⟨-, h⟩
      · exact h
      · exact absurd h0 (h _ hpc)
    have hlast : LastOld s0 X (.node r ts) := ⟨hpc, by rw [← hX.2]; exact h0⟩
    have hX1 : s1.npop X = s.npop X := by
      by_contra hne
      obtain ⟨-, -, g, hgl, hgs⟩ := hc1 X hne
      rw [lastOld_unique H I0 hgl hlast] at hgs
      simp [bound] at hgs
    have hX1' : s1.next X = s0.next X := by
      rcases hrel1 X with h | ⟨h, -⟩
      · exact h.2
      · omega
    refine ⟨fun Y => ?_, fun Y hY => ?_⟩
    · by_cases hYX : Y = X
      · subst hYX
        right
        refine ⟨by rw [HState.pop_npop]; simp; omega, fun g hg' => ?_⟩
        by_cases hgd : g = .node r ts
        · subst hgd; rw [HState.pop_next]; simp
        · have hlt := I0.lt_last H hpc hlast.2 hg' hgd
          have hne := I0.gen_next Y g _ hg' hpc hlt
          have h0' : s1.next Y (some (.node r ts)) = none := by rw [hX1']; exact hlast.2
          refine (mono_pop h0').ne_none ?_
          rw [hX1']; exact hne
      · rw [HState.pop_npop, if_neg hYX, pop_next_ne hYX]
        exact hrel1 Y
    · by_cases hYX : Y = X
      · subst hYX
        exact ⟨hX.1, hX.2, _, hlast, by simp [bound]⟩
      · rw [HState.pop_npop, if_neg hYX] at hY
        obtain ⟨h1, h2, g, hgl, hgs⟩ := hc1 Y hY
        exact ⟨h1, h2, g, hgl, by simp only [bound] at hgs ⊢; omega⟩
  | loop_done => intro _ _ hrel _; exact ⟨hrel, fun _ h => absurd rfl h⟩
  | @loop_seen s X r ts i c' s1 s2 tr1 tr2 hi hi' hc _ _ ih1 ih2 =>
    intro I hpre hrel hpc
    obtain ⟨hg, hd⟩ := hpre
    have hgc := gen_child H I hd hg hi hi'
    have hgc0 := gen_child H I0 hd0 hpc hi hi'
    obtain ⟨I1, m1, -⟩ := exec_correct H hc I ⟨hgc, hd⟩
    obtain ⟨hrel1, hc1⟩ := ih1 I ⟨hgc, hd⟩ hrel hgc0
    obtain ⟨hrel2, hc2⟩ := ih2 I1 ⟨m1.gen hg, m1.initDone hd⟩ hrel1 hpc
    refine ⟨hrel2, fun Y hY => ?_⟩
    have hsz := size_getElem_lt r ts i hi
    by_cases h1 : s1.npop Y = s.npop Y
    · rw [← h1] at hY
      obtain ⟨h2, -, g, hgl, hgs⟩ := hc2 Y hY
      have h3 : s.next Y = s0.next Y := by
        rcases hrel Y with h | ⟨h, -⟩
        · exact h.2
        · omega
      exact ⟨h1 ▸ h2, h3, g, hgl, hgs⟩
    · obtain ⟨h2, h3, g, hgl, hgs⟩ := hc1 Y h1
      exact ⟨h2, h3, g, hgl, by simp only [bound] at hgs ⊢; omega⟩
  | @loop_new s X r ts i c' s1 s2 tr1 tr2 hi hi' hc hseen _ ih1 ih2 =>
    intro I hpre hrel hpc
    obtain ⟨hg, hd⟩ := hpre
    have hgc := gen_child H I hd hg hi hi'
    have hgc0 := gen_child H I0 hd0 hpc hi hi'
    obtain ⟨I1, m1, ⟨c'', hres, -, hnext⟩, -⟩ := exec_correct H hc I ⟨hgc, hd⟩
    cases hres
    obtain ⟨hrel1, hc1⟩ := ih1 I ⟨hgc, hd⟩ hrel hgc0
    have I1' := inv_ins_variant I1 (m1.gen hg) hi hi' hnext hseen
    have m1' := mono_ins s1 X (.node r (ts.set i c'))
    obtain ⟨hrel2, hc2⟩ := ih2 I1' ⟨m1'.gen (m1.gen hg), (m1.trans m1').initDone hd⟩ hrel1 hpc
    refine ⟨hrel2, fun Y hY => ?_⟩
    have hsz := size_getElem_lt r ts i hi
    by_cases h1 : s1.npop Y = s.npop Y
    · rw [← h1] at hY
      obtain ⟨h2, -, g, hgl, hgs⟩ := hc2 Y hY
      have h3 : s.next Y = s0.next Y := by
        rcases hrel Y with h | ⟨h, -⟩
        · exact h.2
        · simp only [HState.ins_npop] at h2; omega
      exact ⟨by simpa [h1] using h2, h3, g, hgl, hgs⟩
    · obtain ⟨h2, h3, g, hgl, hgs⟩ := hc1 Y h1
      exact ⟨h2, h3, g, hgl, by simp only [bound] at hgs ⊢; omega⟩

/-- **At most one new call per non-terminal**: during a call `ComputeNext(p, X)` made after the
initialisation on `⊥` or on a generated program, each heap is popped at most once. -/
theorem one_pop_per_nonterminal (H : Hyp G minprog) {s0 : HState N R} (I0 : Inv G minprog s0)
    (hd0 : InitDone s0) {X : N} {k : Option (Prog R)} (hk : ∀ p, k = some p → Gen s0 X p)
    {q : Prog R} {s' : HState N R} {tr : Trace N} (h : Exec G (.call X k) s0 (some q) s' tr) :
    ∀ Y, s'.npop Y ≤ s0.npop Y + 1 := by
  cases k with
  | none =>
    cases h with
    | cached => intro Y; omega
    | fresh_bot h0 => exact absurd h0 (hd0 X)
  | some d =>
    have hrel0 : Rel s0 s0 := fun Y => Or.inl ⟨rfl, rfl⟩
    obtain ⟨hrel, -⟩ := one_pop_aux H I0 hd0 h I0 ⟨hk d rfl, hd0⟩ hrel0 (hk d rfl)
    intro Y
    rcases hrel Y with h | h <;> omega

end OnePop

/-! ## Complexity of a call and of the main loop -/

section CallComplexity

variable {G} {minprog : N → Prog R} [Fintype N]

/-- **Lemma `lem:heap_search_complexity`, number of heap operations and heap sizes.** After the
initialisation, a call `ComputeNext(p, X)` (on `⊥` or on a generated program) performs at most
`|N| · (m + 1)` heap operations, and each of them acts on a heap `Heap_Y` of size at most
`|R| + nins_Y + m`, where `nins_Y` is the number of insertions in `Heap_Y` before the call. -/
theorem call_complexity (H : Hyp G minprog) {m : ℕ} (hm : ∀ r, (G.args r).length ≤ m)
    {s0 : HState N R} (I0 : Inv G minprog s0) (hd0 : InitDone s0) {X : N}
    {k : Option (Prog R)} (hk : ∀ p, k = some p → Gen s0 X p) {q : Prog R} {s' : HState N R}
    {tr : Trace N} (h : Exec G (.call X k) s0 (some q) s' tr) :
    tr.length ≤ (m + 1) * Fintype.card N ∧
      (∀ e ∈ tr, e.2 ≤ Fintype.card R + s0.nins e.1 + m) ∧
      (∀ Y, s'.npop Y ≤ s0.npop Y + 1) ∧
      (∀ Y, s'.nins Y + m * s0.npop Y ≤ s0.nins Y + m * s'.npop Y) := by
  have h1 := one_pop_per_nonterminal H I0 hd0 hk h
  have hlen := trace_length hm h
  have hins := ins_count hm h
  have hsz := heap_sizes h
  have hmono := counters_mono h
  simp only [extraLen, extraIns, add_zero] at hlen hins
  have hP : totalPops s' ≤ totalPops s0 + Fintype.card N := by
    unfold totalPops
    calc ∑ Y, s'.npop Y ≤ ∑ Y, (s0.npop Y + 1) := Finset.sum_le_sum (fun Y _ => h1 Y)
      _ = ∑ Y, s0.npop Y + Fintype.card N := by rw [Finset.sum_add_distrib]; simp
  refine ⟨?_, fun e he => ?_, h1, hins⟩
  · have := Nat.mul_le_mul_left (m + 1) hP
    rw [Nat.mul_add] at this
    omega
  · have h2 := hsz.2 e he
    have h3 := hins e.1
    have h4 := I0.heap_card e.1
    have h5 := Nat.mul_le_mul_left m (h1 e.1)
    rw [Nat.mul_add, Nat.mul_one] at h5
    omega

/-- Counters after the initialisation: every heap has been popped at most once and nothing has
been inserted. -/
theorem init_counts {l : List N} {s s' : HState N R} (h : InitRun (Exec G) l s s') :
    (∀ Y, s.next Y none = none → s.npop Y = 0) → (∀ Y, s.npop Y ≤ 1) → (∀ Y, s.nins Y = 0) →
      (∀ Y, s'.npop Y ≤ 1) ∧ (∀ Y, s'.nins Y = 0) := by
  induction h with
  | nil => intro _ h1 h2; exact ⟨h1, h2⟩
  | @cons X l s s1 s2 q tr hc _ ih =>
    intro h0 h1 h2
    cases hc with
    | cached => exact ih h0 h1 h2
    | fresh_bot hX =>
      refine ih (fun Y hY => ?_) (fun Y => ?_) (fun Y => h2 Y)
      · by_cases h3 : Y = X
        · subst h3; simp [HState.pop_next] at hY
        · simp only [HState.pop_next, h3, false_and, if_false] at hY
          rw [HState.pop_npop, if_neg h3]
          exact h0 Y hY
      · rw [HState.pop_npop]
        split_ifs with h3
        · subst h3; have := h0 Y hX; omega
        · exact h1 Y

/-- The main loop keeps the invariant and the counters bounded. -/
theorem steps_counts (H : Hyp G minprog) {m : ℕ} (hm : ∀ r, (G.args r).length ≤ m) {S : N}
    {s s' : HState N R} {p p' : Option (Prog R)} {l : List (Prog R)}
    (h : Steps (Exec G) S s p l s' p') :
    Inv G minprog s → InitDone s → (∀ d, p = some d → Gen s S d) →
      (∀ Y, s.nins Y ≤ m * s.npop Y) →
      (∀ Y, s'.nins Y ≤ m * s'.npop Y) ∧ (∀ Y, s'.npop Y ≤ s.npop Y + l.length) := by
  induction h with
  | nil => intro _ _ _ hb; exact ⟨hb, fun Y => by simp⟩
  | @cons s s1 s2 p p2 q tr l hc _ ih =>
    intro I hd hp hb
    obtain ⟨-, -, h1, h2⟩ := call_complexity H hm I hd hp hc
    obtain ⟨I1, m1, ⟨q', hres, -, hq'⟩, -⟩ := exec_correct H hc I (pre_call hp hd)
    cases hres
    have hb1 : ∀ Y, s1.nins Y ≤ m * s1.npop Y := by
      intro Y
      have := h2 Y
      have := hb Y
      omega
    obtain ⟨hb2, hc2⟩ := ih I1 (m1.initDone hd) (fun d hd' => by cases hd'; exact ⟨_, hq'⟩) hb1
    refine ⟨hb2, fun Y => ?_⟩
    have := hc2 Y
    have := h1 Y
    simp only [List.length_cons]
    omega

/-- **Lemma `lem:heap_search_complexity`, corrected statement.** Run the initialisation, then the
main loop for `t` steps (yielding the programs `l`, with `t = l.length`). Then the next call
`ComputeNext(·, S)` performs at most `|N| · (m + 1)` heap operations, each on a heap of size at
most `|R| + m · (t + 2)`. -/
theorem mainloop_complexity (H : Hyp G minprog) {m : ℕ} (hm : ∀ r, (G.args r).length ≤ m)
    {l0 : List N} (hl0 : ∀ X, X ∈ l0) {S : N} {s s1 s2 : HState N R} {p1 : Option (Prog R)}
    {l : List (Prog R)} {q : Prog R} {tr : Trace N}
    (hinit : InitRun (Exec G) l0 (initState G minprog) s)
    (hsteps : Steps (Exec G) S s none l s1 p1)
    (hcall : Exec G (.call S p1) s1 (some q) s2 tr) :
    tr.length ≤ (m + 1) * Fintype.card N ∧
      ∀ e ∈ tr, e.2 ≤ Fintype.card R + m * (l.length + 2) := by
  obtain ⟨I, hd⟩ := init_steady H hl0 hinit
  obtain ⟨hpop0, hins0⟩ := init_counts hinit (fun _ _ => rfl) (fun _ => by simp [initState])
    (fun _ => rfl)
  obtain ⟨I1, hd1, hp1, -⟩ := steps_correct H hsteps I hd (fun d hd => by cases hd)
  obtain ⟨hb1, hc1⟩ := steps_counts H hm hsteps I hd (fun d hd => by cases hd)
    (fun Y => by rw [hins0 Y]; exact Nat.zero_le _)
  obtain ⟨hlen, hsz, -⟩ := call_complexity H hm I1 hd1 hp1 hcall
  refine ⟨hlen, fun e he => ?_⟩
  have h1 := hsz e he
  have h2 := hb1 e.1
  have h3 : s1.npop e.1 ≤ l.length + 1 := by have := hc1 e.1; have := hpop0 e.1; omega
  have h4 := Nat.mul_le_mul_left m h3
  have h5 : m * (l.length + 2) = m * (l.length + 1) + m := by ring
  omega

/-- **`O(log t)` running time.** If a heap operation on a heap of size `n` costs `log (n + 1)`
(and other operations are constant time), then the heap operations of the `(t+1)`-th call of the
main loop cost at most `|N| · (m + 1) · log (|R| + m · (t + 2) + 1)`, which is `O(log t)` for a
fixed grammar. -/
theorem mainloop_log_cost (H : Hyp G minprog) {m : ℕ} (hm : ∀ r, (G.args r).length ≤ m)
    {l0 : List N} (hl0 : ∀ X, X ∈ l0) {S : N} {s s1 s2 : HState N R} {p1 : Option (Prog R)}
    {l : List (Prog R)} {q : Prog R} {tr : Trace N}
    (hinit : InitRun (Exec G) l0 (initState G minprog) s)
    (hsteps : Steps (Exec G) S s none l s1 p1)
    (hcall : Exec G (.call S p1) s1 (some q) s2 tr) :
    (tr.map (fun e => Real.log ((e.2 : ℝ) + 1))).sum ≤
      ((m + 1) * Fintype.card N : ℕ) *
        Real.log ((Fintype.card R : ℝ) + m * (l.length + 2) + 1) := by
  obtain ⟨hlen, hsz⟩ := mainloop_complexity H hm hl0 hinit hsteps hcall
  set B : ℝ := Real.log ((Fintype.card R : ℝ) + m * (l.length + 2) + 1)
  have hB : 0 ≤ B := Real.log_nonneg (le_add_of_nonneg_left (by positivity))
  have hle : ∀ x ∈ tr.map (fun e => Real.log ((e.2 : ℝ) + 1)), x ≤ B := by
    intro x hx
    obtain ⟨e, he, rfl⟩ := List.mem_map.1 hx
    have hpos : (0 : ℝ) < (e.2 : ℝ) + 1 := by positivity
    refine Real.log_le_log hpos ?_
    have := hsz e he
    have : ((e.2 : ℕ) : ℝ) ≤ ((Fintype.card R + m * (l.length + 2) : ℕ) : ℝ) := by
      exact_mod_cast this
    push_cast at this
    linarith
  have := List.sum_le_card_nsmul _ B hle
  rw [List.length_map, nsmul_eq_mul] at this
  refine this.trans (mul_le_mul_of_nonneg_right ?_ hB)
  exact_mod_cast hlen

end CallComplexity

/-! ## The algorithm of the paper is not correct: a counterexample

We consider the grammar `W → k(U)` (cost 1), `U → u₁` (cost 4), `U → q(W)` (cost 1/2). The
programs from `U` are `u₁, q(k(u₁)), q(k(q(k(u₁)))), ...` with costs `4, 5.5, 7, ...`, and the
programs from `W` are `k(u₁), k(q(k(u₁))), ...` with costs `5, 6.5, ...`. All the hypotheses
of the paper hold. With the algorithm of the paper (`EExec`), the initialisation gets stuck on a
pop on an empty heap, whichever order is used for the calls `ComputeNext(⊥, X)`. -/

namespace Counterexample

inductive QN | U | W
  deriving DecidableEq, Fintype

inductive QR | k | u1 | q
  deriving DecidableEq, Fintype

/-- The grammar `W → k(U)`, `U → u₁ | q(W)`. -/
noncomputable def qG : Grammar QN QR where
  lhs | .k => .W | .u1 => .U | .q => .U
  args | .k => [.U] | .u1 => [] | .q => [.W]
  cost | .k => 1 | .u1 => 4 | .q => 1 / 2
  cost_pos := by intro r; cases r <;> norm_num

/-- The `n`-th program from `U`. -/
def uP : ℕ → Prog QR
  | 0 => .node .u1 []
  | n + 1 => .node .q [.node .k [uP n]]

/-- The `n`-th program from `W`. -/
def wP (n : ℕ) : Prog QR := .node .k [uP n]

/-- Minimal programs. -/
def qmin : QN → Prog QR
  | .U => uP 0
  | .W => wP 0

theorem cost_uP (n : ℕ) : (uP n).cost qG = 4 + 3 / 2 * n := by
  induction n with
  | zero => simp [uP, qG]
  | succ n ih =>
    simp only [uP, Prog.cost_node, List.map_cons, List.map_nil, List.sum_cons, List.sum_nil]
    rw [ih]; simp [qG]; ring

theorem cost_wP (n : ℕ) : (wP n).cost qG = 5 + 3 / 2 * n := by
  simp only [wP, Prog.cost_node, List.map_cons, List.map_nil, List.sum_cons, List.sum_nil,
    cost_uP]
  simp [qG]; ring

theorem derives_cases {X : QN} {p : Prog QR} (h : Derives qG X p) :
    (X = .U ∧ ∃ n, p = uP n) ∨ (X = .W ∧ ∃ n, p = wP n) := by
  induction h with
  | node r ts hlen h ih =>
    cases r with
    | k =>
      rcases ts with _ | ⟨t, _ | ⟨t', ts⟩⟩ <;> simp [qG] at hlen
      have := ih (.U, t) (by simp [qG])
      simp only [reduceCtorEq, false_and, or_false, true_and] at this
      obtain ⟨n, rfl⟩ := this
      exact Or.inr ⟨rfl, n, rfl⟩
    | u1 =>
      rcases ts with _ | ⟨t, ts⟩ <;> simp [qG] at hlen
      exact Or.inl ⟨rfl, 0, rfl⟩
    | q =>
      rcases ts with _ | ⟨t, _ | ⟨t', ts⟩⟩ <;> simp [qG] at hlen
      have := ih (.W, t) (by simp [qG])
      simp only [reduceCtorEq, false_and, false_or, true_and] at this
      obtain ⟨n, rfl⟩ := this
      exact Or.inl ⟨rfl, n + 1, rfl⟩

theorem args_k : qG.args .k = [.U] := rfl
theorem args_u1 : qG.args .u1 = [] := rfl
theorem args_q : qG.args .q = [.W] := rfl

theorem derives_all (n : ℕ) : Derives qG .U (uP n) ∧ Derives qG .W (wP n) := by
  have hk : ∀ t, Derives qG .U t → Derives qG .W (.node .k [t]) := fun t ht =>
    Derives.node (G := qG) .k [t] rfl (by
      intro x hx; rw [args_k] at hx; simp only [List.zip_cons_cons, List.zip_nil_right,
        List.mem_singleton] at hx; subst hx; exact ht)
  have hq : ∀ t, Derives qG .W t → Derives qG .U (.node .q [t]) := fun t ht =>
    Derives.node (G := qG) .q [t] rfl (by
      intro x hx; rw [args_q] at hx; simp only [List.zip_cons_cons, List.zip_nil_right,
        List.mem_singleton] at hx; subst hx; exact ht)
  induction n with
  | zero =>
    have hu : Derives qG .U (uP 0) := Derives.node (G := qG) .u1 [] rfl (by
      intro x hx; rw [args_u1] at hx; simp at hx)
    exact ⟨hu, hk _ hu⟩
  | succ n ih =>
    have hu : Derives qG .U (uP (n + 1)) := hq _ ih.2
    exact ⟨hu, hk _ hu⟩

/-- The grammar satisfies all the hypotheses of the paper. -/
theorem hyp : Hyp qG qmin := by
  refine ⟨?_, ?_, ?_, ?_⟩
  · intro X p p' hp hp' hc
    rcases derives_cases hp with ⟨rfl, n, rfl⟩ | ⟨rfl, n, rfl⟩ <;>
      rcases derives_cases hp' with ⟨h, n', rfl⟩ | ⟨h, n', rfl⟩ <;> try cases h
    · rw [cost_uP, cost_uP] at hc
      have : (n : ℝ) = n' := by linarith
      rw [Nat.cast_inj.1 this]
    · rw [cost_wP, cost_wP] at hc
      have : (n : ℝ) = n' := by linarith
      rw [Nat.cast_inj.1 this]
  · intro X B
    have hB : B ≤ (Nat.ceil B : ℝ) := Nat.le_ceil B
    have h0 : (0 : ℝ) ≤ Nat.ceil B := Nat.cast_nonneg _
    cases X with
    | U => exact ⟨uP (Nat.ceil B), (derives_all _).1, by rw [cost_uP]; linarith⟩
    | W => exact ⟨wP (Nat.ceil B), (derives_all _).2, by rw [cost_wP]; linarith⟩
  · intro X; cases X
    · exact (derives_all 0).1
    · exact (derives_all 0).2
  · intro X p hp
    rcases derives_cases hp with ⟨rfl, n, rfl⟩ | ⟨rfl, n, rfl⟩
    · simp only [qmin, cost_uP]; have : (0 : ℝ) ≤ n := Nat.cast_nonneg n; norm_num
    · simp only [qmin, cost_wP]; have : (0 : ℝ) ≤ n := Nat.cast_nonneg n; norm_num

/-- The initial state (after lines 1 to 11 of Algorithm 2). -/
noncomputable abbrev s0 : HState QN QR := initState qG qmin

theorem heapU (v : Prog QR) : v ∈ s0.heap .U ↔ v = uP 0 ∨ v = .node .q [wP 0] := by
  simp only [s0, initState, Finset.mem_image, Finset.mem_filter, Finset.mem_univ, true_and]
  constructor
  · rintro ⟨r, hr, rfl⟩
    cases r <;> simp_all [qG, initProg, qmin, uP]
  · rintro (rfl | rfl)
    · exact ⟨.u1, rfl, rfl⟩
    · exact ⟨.q, rfl, rfl⟩

theorem heapW (v : Prog QR) : v ∈ s0.heap .W ↔ v = wP 0 := by
  simp only [s0, initState, Finset.mem_image, Finset.mem_filter, Finset.mem_univ, true_and]
  constructor
  · rintro ⟨r, hr, rfl⟩
    cases r <;> simp_all [qG, initProg, qmin, wP, uP]
  · rintro rfl
    exact ⟨.k, rfl, rfl⟩

theorem cost_q_wP0 : (Prog.node QR.q [wP 0]).cost qG = 11 / 2 := by
  simp only [Prog.cost_node, List.map_cons, List.map_nil, List.sum_cons, List.sum_nil, cost_wP]
  simp [qG]; norm_num

theorem uP0 : uP 0 = .node .u1 [] := rfl
theorem wP0 : wP 0 = .node .k [.node .u1 []] := rfl

theorem s0_next (X : QN) (k : Option (Prog QR)) : s0.next X k = none := rfl

theorem s0_seen : s0.seen = Set.range (initProg qG qmin) := rfl

/-- A call `ComputeNext(k(u₁), W)` is stuck when `Heap_W` is empty and `Next_W(k(u₁))` is not
stored. -/
theorem stuck_W {s : HState QN QR} (h0 : s.next .W (some (wP 0)) = none)
    (hW : ∀ v, v ∉ s.heap .W) {c : Prog QR} {s' : HState QN QR} {tr : Trace QN} :
    ¬ EExec qG (.call .W (some (wP 0))) s (some c) s' tr := by
  intro h
  cases h with
  | cached h1 => rw [h0] at h1; cases h1
  | fresh _ hmem => exact hW _ hmem

/-- **Order `U` then `W`**: after `ComputeNext(⊥, U)`, the call `ComputeNext(⊥, W)` pops
`k(u₁)`, whose argument `u₁` leads to the call `ComputeNext(u₁, U)`, which pops `q(k(u₁))`,
whose argument leads to `ComputeNext(k(u₁), W)` on an empty `Heap_W`. -/
theorem eager_init_stuck_UW : ¬ ∃ s, InitRun (EExec qG) [.U, .W] s0 s := by
  rintro ⟨s, h⟩
  rcases h with _ | ⟨hc1, h⟩
  cases hc1 with
  | cached h0 => simp [s0_next] at h0
  | fresh h0 hmem hmin hloop =>
    rcases (heapU _).1 hmem with he | he
    swap
    · exfalso
      have := hmin (uP 0) ((heapU _).2 (Or.inl rfl))
      rw [he, cost_q_wP0, cost_uP] at this; norm_num at this
    rw [uP0, Prog.node_injective] at he
    obtain ⟨rfl, rfl⟩ := he
    cases hloop with
    | loop_seen hi => simp at hi
    | loop_new hi => simp at hi
    | loop_done _ =>
    rcases h with _ | ⟨hc2, h⟩
    cases hc2 with
    | cached h0 => simp [HState.pop_next, s0_next] at h0
    | fresh h0 hmem hmin hloop =>
      rw [HState.pop_heap, if_neg (by decide), heapW, wP0, Prog.node_injective] at hmem
      obtain ⟨rfl, rfl⟩ := hmem
      -- the loop on the argument `u₁` of `k(u₁)`
      have key : ∀ {c' : Prog QR} {s3 : HState QN QR} {tr : Trace QN},
          ¬ EExec qG (.call .U (some (.node .u1 [])))
            ((s0.pop .U none (uP 0)).pop .W none (.node .k [.node .u1 []])) (some c') s3 tr := by
        intro c' s3 tr hcall
        cases hcall with
        | cached h1 => simp [HState.pop_next, s0_next] at h1
        | fresh h1 hmem1 hmin1 hloop1 =>
          rw [HState.pop_heap, if_neg (by decide), HState.pop_heap, if_pos rfl,
            Finset.mem_erase, heapU] at hmem1
          obtain ⟨hne, he | he⟩ := hmem1
          · exact hne he
          rw [Prog.node_injective] at he
          obtain ⟨rfl, rfl⟩ := he
          cases hloop1 with
          | loop_done hle => simp at hle
          | loop_seen _ _ hcall2 =>
            refine stuck_W ?_ ?_ hcall2
            · simp [HState.pop_next, s0_next]
            · intro v hv
              rw [HState.pop_heap, if_neg (by decide), HState.pop_heap, if_pos rfl,
                HState.pop_heap, if_neg (by decide), Finset.mem_erase, heapW] at hv
              exact hv.1 (hv.2.trans wP0)
          | loop_new _ _ hcall2 =>
            refine stuck_W ?_ ?_ hcall2
            · simp [HState.pop_next, s0_next]
            · intro v hv
              rw [HState.pop_heap, if_neg (by decide), HState.pop_heap, if_pos rfl,
                HState.pop_heap, if_neg (by decide), Finset.mem_erase, heapW] at hv
              exact hv.1 (hv.2.trans wP0)
      cases hloop with
      | loop_done hle => simp at hle
      | loop_seen _ _ hcall => exact key hcall
      | loop_new _ _ hcall => exact key hcall

/-- **Order `W` then `U`**: the call `ComputeNext(⊥, W)` pops `k(u₁)` and its recursive call
`ComputeNext(u₁, U)` pops `u₁` itself (so `Next_U(u₁) = u₁`, which is wrong); then
`ComputeNext(⊥, U)` pops `q(k(u₁))` and calls `ComputeNext(k(u₁), W)` on an empty `Heap_W`. -/
theorem eager_init_stuck_WU : ¬ ∃ s, InitRun (EExec qG) [.W, .U] s0 s := by
  rintro ⟨s, h⟩
  rcases h with _ | @⟨_, _, _, smid, _, _, _, hc1, h⟩
  cases hc1 with
  | cached h0 => simp [s0_next] at h0
  | fresh h0 hmem hmin hloop =>
    rw [heapW, wP0, Prog.node_injective] at hmem
    obtain ⟨rfl, rfl⟩ := hmem
    -- the recursive call `ComputeNext(u₁, U)` pops `u₁` and returns it
    have key : ∀ {c' : Prog QR} {s3 : HState QN QR} {tr : Trace QN},
        EExec qG (.call .U (some (.node .u1 []))) (s0.pop .W none (.node .k [.node .u1 []]))
          (some c') s3 tr →
        c' = .node .u1 [] ∧
          s3 = (s0.pop .W none (.node .k [.node .u1 []])).pop .U (some (.node .u1 []))
            (.node .u1 []) := by
      intro c' s3 tr hcall
      cases hcall with
      | cached h1 => simp [HState.pop_next, s0_next] at h1
      | fresh h1 hmem1 hmin1 hloop1 =>
        rw [HState.pop_heap, if_neg (by decide), heapU] at hmem1
        rcases hmem1 with he | he
        swap
        · exfalso
          have := hmin1 (uP 0) (by rw [HState.pop_heap, if_neg (by decide), heapU]; simp)
          rw [he, cost_q_wP0, cost_uP] at this; norm_num at this
        rw [uP0, Prog.node_injective] at he
        obtain ⟨rfl, rfl⟩ := he
        cases hloop1 with
        | loop_done _ => exact ⟨rfl, rfl⟩
        | loop_seen hi => simp at hi
        | loop_new hi => simp at hi
    have hrest : ∀ {s3 s2 : HState QN QR} {tr : Trace QN},
        EExec qG (.loop .W .k [.node .u1 []] 1) s3 none s2 tr → s2 = s3 := by
      intro s3 s2 tr hl
      cases hl with
      | loop_done _ => rfl
      | loop_seen hi => simp at hi
      | loop_new hi => simp at hi
    -- after the initialisation call on `W`, the state is `s3`
    set s3 := (s0.pop .W none (.node .k [.node .u1 []])).pop .U (some (.node .u1 []))
      (.node .u1 []) with hs3
    have hloopW : smid = s3 := by
      cases hloop with
      | loop_done hle => simp at hle
      | loop_seen _ _ hcall _ hl =>
        obtain ⟨rfl, rfl⟩ := key hcall
        exact hrest hl
      | loop_new _ _ hcall hns _ =>
        obtain ⟨rfl, rfl⟩ := key hcall
        exfalso; apply hns
        simp only [hs3, HState.pop_seen, s0_seen]
        exact ⟨.k, rfl⟩
    subst hloopW
    rcases h with _ | ⟨hc2, h⟩
    cases hc2 with
    | cached h0 => simp [hs3, HState.pop_next, s0_next] at h0
    | fresh h0 hmem hmin hloop =>
      rw [hs3, HState.pop_heap, if_pos rfl, HState.pop_heap, if_neg (by decide),
        Finset.mem_erase, heapU] at hmem
      obtain ⟨hne, he | he⟩ := hmem
      · exact absurd he hne
      rw [Prog.node_injective] at he
      obtain ⟨rfl, rfl⟩ := he
      have hW : ∀ v, v ∉ (s3.pop .U none (.node .q [wP 0])).heap .W := by
        intro v hv
        rw [HState.pop_heap, if_neg (by decide), hs3, HState.pop_heap, if_neg (by decide),
          HState.pop_heap, if_pos rfl, Finset.mem_erase, heapW] at hv
        exact hv.1 (hv.2.trans wP0)
      have h0' : (s3.pop .U none (.node .q [wP 0])).next .W (some (wP 0)) = none := by
        simp [hs3, HState.pop_next, s0_next]
      cases hloop with
      | loop_done hle => simp at hle
      | loop_seen _ _ hcall => exact stuck_W h0' hW hcall
      | loop_new _ _ hcall => exact stuck_W h0' hW hcall

/-- **The paper's Lemma `lem:heap_search_correctness` fails for the paper's algorithm**: in the
state reached after `ComputeNext(⊥, U)`, the call `ComputeNext(⊥, W)` (whose hypothesis is
vacuous, `⊥` having no predecessor) has no run at all, although `W` has a next program of `⊥`. -/
theorem paper_lemma_fails :
    Hyp qG qmin ∧ (∃ q, IsNext qG .W none q) ∧
      ∃ s1 q1 tr1, EExec qG (.call .U none) s0 (some q1) s1 tr1 ∧
        ¬ ∃ q s2 tr2, EExec qG (.call .W none) s1 (some q) s2 tr2 := by
  refine ⟨hyp, exists_isNext hyp .W none, s0.pop .U none (uP 0), uP 0,
    [(.U, (s0.heap .U).card)], ?_, ?_⟩
  · refine EExec.fresh (s0_next _ _) ((heapU _).2 (Or.inl rfl)) ?_ (EExec.loop_done (by simp))
    intro v hv
    rcases (heapU v).1 hv with rfl | rfl
    · exact le_rfl
    · rw [cost_q_wP0, uP0.symm, cost_uP]; norm_num
  · rintro ⟨q, s2, tr2, h⟩
    exact eager_init_stuck_UW ⟨s2, InitRun.cons (EExec.fresh (s0_next _ _)
      ((heapU _).2 (Or.inl rfl)) (by
        intro v hv
        rcases (heapU v).1 hv with rfl | rfl
        · exact le_rfl
        · rw [cost_q_wP0, uP0.symm, cost_uP]; norm_num) (EExec.loop_done (by simp)))
      (InitRun.cons h InitRun.nil)⟩

end Counterexample

end HeapSearch
end EcoSearch


==> anc/lean/EcoSearch/MinCost.lean <==
import EcoSearch.Basic
import Mathlib.Data.List.Forall2
import Mathlib.Algebra.Order.Monoid.WithTop
import Mathlib.Data.Fintype.Card
import Mathlib.Logic.Function.Iterate

/-!
# Computing programs of minimal cost (Algorithm 1)

This file formalizes Algorithm `algo:minimal_programs` of Section 3.1 of the paper.

## The algorithm

The state of the algorithm consists of `mincost : N → WithTop ℝ` (initially `⊤`, the paper's `∞`)
and `minprog : N → Option (Prog R)` (initially `none`, the paper's `⊥`).

* The update performed on a rule `r : X → f(X₁, …, Xₖ)` (`step`) computes
  `c = cost(r) + Σ mincost(Xᵢ)` and, if `c < mincost(X)`, sets `mincost(X) := c`,
  `minprog(X) := f(minprog(X₁), …, minprog(Xₖ))` and raises the flag `updated`.
* The first loop (`initLoop`) applies this update to the terminal rules (rules without
  arguments), in the order of the list `rules`.
* One iteration of the `while` loop (`pass`) applies the update to every rule of the list `rules`,
  in this order, starting with `updated = false`.
* The `while` loop (`loop`) repeats `pass` until an iteration does not update anything. Since
  Lean functions must terminate, the loop takes a fuel argument and returns `none` when the fuel
  runs out; otherwise it returns the final state and the number of iterations of the `while` loop,
  counting the last iteration, which detects that nothing changes.

The list `rules` is an arbitrary enumeration of all rules (hypothesis `hrules`); the results hold
for every order.

## Main results

* `inv_step`, `inv_stateAfter`: at all times, `mincost X` is the cost of `minprog X`, a program
  from `X` (or `mincost X = ⊤` and `minprog X = none`).
* `run_correct`: when the algorithm stops, it is correct.
* `exists_minimal_height_le`: every productive non-terminal has a program of minimal cost of
  height at most `|Γ| = Fintype.card N`; in fact every program of minimal cost has this property
  (`height_le_card_of_minimal`).
* `stateAfter_le_cost`: after `h` iterations of the `while` loop, `mincost X` is at most the cost
  of every program from `X` of height at most `h + 1`.
* `run_terminates`, `run_iterations_le`: the `while` loop stops after at most `max 1 |Γ|`
  iterations (counting the last one). When `|Γ| ≥ 1` this is the paper's bound `|Γ|`
  (`run_iterations_le_card`); when `|Γ| = 0` the loop runs exactly once
  (`run_iterations_eq_one_of_card_eq_zero`).
-/

namespace EcoSearch

namespace MinCost

variable {N R : Type}

/-! ### Auxiliary lemmas on lists -/

theorem foldr_max_le_iff {l : List ℕ} {h : ℕ} : l.foldr max 0 ≤ h ↔ ∀ x ∈ l, x ≤ h := by
  induction l with
  | nil => simp
  | cons a l ih => simp [List.foldr_cons, ih]

theorem forall₂_exists_left_of_mem {α β : Type} {P : α → β → Prop} {l : List α} {l' : List β}
    (h : List.Forall₂ P l l') {b : β} (hb : b ∈ l') : ∃ a ∈ l, P a b := by
  induction h with
  | nil => simp at hb
  | @cons a b' l₁ l₂ hab _ ih =>
    rcases List.mem_cons.1 hb with rfl | hb
    · exact ⟨a, List.mem_cons_self .., hab⟩
    · obtain ⟨a', ha', h'⟩ := ih hb
      exact ⟨a', List.mem_cons_of_mem _ ha', h'⟩

theorem forall₂_imp_mem {α β : Type} {P Q : α → β → Prop} {l : List α} {l' : List β}
    (h : List.Forall₂ P l l') (hPQ : ∀ b ∈ l', ∀ a, P a b → Q a b) : List.Forall₂ Q l l' := by
  induction h with
  | nil => exact .nil
  | @cons a b l₁ l₂ hab _ ih =>
    exact .cons (hPQ b (by simp) a hab) (ih (fun b' hb' => hPQ b' (by simp [hb'])))

/-- Replacing one element `t` of a list by `t'` changes the sum of the images under `f` by
`f t' - f t`, and preserves a pointwise relation if `t'` satisfies it whenever `t` does. -/
theorem forall₂_replace {α : Type} {P : α → Prog R → Prop} (f : Prog R → ℝ) {as : List α}
    {ts : List (Prog R)} (h : List.Forall₂ P as ts) {t t' : Prog R} (ht : t ∈ ts)
    (hP : ∀ a, P a t → P a t') :
    ∃ ts', List.Forall₂ P as ts' ∧ (ts'.map f).sum + f t = (ts.map f).sum + f t' := by
  induction h with
  | nil => simp at ht
  | @cons a b l₁ l₂ hab hl ih =>
    rcases List.mem_cons.1 ht with rfl | ht
    · exact ⟨t' :: l₂, .cons (hP a hab) hl, by simp; ring⟩
    · obtain ⟨ts', h1, h2⟩ := ih ht
      exact ⟨b :: ts', .cons hab h1, by simp; linarith⟩

/-- `Derives` on a node, phrased with `List.Forall₂`. -/
theorem derives_node_iff_forall₂ {G : Grammar N R} {X : N} {r : R} {ts : List (Prog R)} :
    Derives G X (.node r ts) ↔ G.lhs r = X ∧ List.Forall₂ (Derives G) (G.args r) ts := by
  rw [derives_node_iff, List.forall₂_iff_zip]
  constructor
  · rintro ⟨h1, h2, h3⟩
    exact ⟨h1, h2.symm, fun hab => h3 _ hab⟩
  · rintro ⟨h1, h2, h3⟩
    exact ⟨h1, h2.symm, fun q hq => h3 hq⟩

/-! ### Height and sub-programs -/

/-- The height of a program: the number of nodes on a longest root-to-leaf path. A program
`a` made of a terminal rule has height `1`. -/
def height : Prog R → ℕ
  | .node _ ts => 1 + (ts.map height).foldr max 0

@[simp] theorem height_node (r : R) (ts : List (Prog R)) :
    height (.node r ts) = 1 + (ts.map height).foldr max 0 := by
  simp [height]

theorem height_node_le_iff {r : R} {ts : List (Prog R)} {h : ℕ} :
    height (.node r ts) ≤ h + 1 ↔ ∀ t ∈ ts, height t ≤ h := by
  rw [height_node, show ∀ a : ℕ, 1 + a ≤ h + 1 ↔ a ≤ h from fun a => by omega,
    foldr_max_le_iff]
  simp

theorem one_le_height (p : Prog R) : 1 ≤ height p := by
  cases p; simp

/-- `Sub u p`: `u` is a sub-program of `p` (possibly `p` itself). -/
inductive Sub (u : Prog R) : Prog R → Prop
  | refl : Sub u u
  | child {t : Prog R} (r : R) (ts : List (Prog R)) (ht : t ∈ ts) (h : Sub u t) :
      Sub u (.node r ts)

/-- `ProperSub v u`: `v` is a sub-program of an argument of `u`. -/
def ProperSub (v u : Prog R) : Prop := ∃ t ∈ u.children, Sub v t

theorem ProperSub.sub {v u : Prog R} (h : ProperSub v u) : Sub v u := by
  obtain ⟨t, ht, hs⟩ := h
  cases u with
  | node r ts => exact Sub.child r ts ht hs

theorem Sub.cost_le (G : Grammar N R) {u p : Prog R} (h : Sub u p) : u.cost G ≤ p.cost G := by
  induction h with
  | refl => exact le_rfl
  | child r ts ht _ ih => exact ih.trans (Prog.cost_child_lt G ht).le

theorem ProperSub.cost_lt (G : Grammar N R) {v u : Prog R} (h : ProperSub v u) :
    v.cost G < u.cost G := by
  obtain ⟨t, ht, hs⟩ := h
  cases u with
  | node r ts => exact (hs.cost_le G).trans_lt (Prog.cost_child_lt G ht)

variable {G : Grammar N R}

/-- A sub-program of a program from `X` is a program from the left-hand side of its root rule. -/
theorem Sub.derives {u p : Prog R} (h : Sub u p) {X : N} (hp : Derives G X p) :
    Derives G (G.lhs u.rule) u := by
  induction h generalizing X with
  | refl => rw [hp.lhs_eq]; exact hp
  | child r ts ht _ ih =>
    obtain ⟨-, hf⟩ := derives_node_iff_forall₂.1 hp
    obtain ⟨Y, -, hY⟩ := forall₂_exists_left_of_mem hf ht
    exact ih hY

/-- Replacing a sub-program `u` of a program `p` from `X` by a program `v` from the same
non-terminal as `u` gives a program from `X` whose cost is `cost p - cost u + cost v`. -/
theorem Sub.replace {u p : Prog R} (h : Sub u p) {X : N} (hp : Derives G X p) {v : Prog R}
    (hv : Derives G (G.lhs u.rule) v) :
    ∃ p', Derives G X p' ∧ p'.cost G + u.cost G = p.cost G + v.cost G := by
  induction h generalizing X with
  | refl => exact ⟨v, by rw [← hp.lhs_eq]; exact hv, by ring⟩
  | @child t r ts ht hs ih =>
    obtain ⟨hl, hf⟩ := derives_node_iff_forall₂.1 hp
    obtain ⟨Y, -, hY⟩ := forall₂_exists_left_of_mem hf ht
    have hYt : Derives G (G.lhs t.rule) t := by rw [hY.lhs_eq]; exact hY
    obtain ⟨t', ht', hc⟩ := ih hYt
    obtain ⟨ts', hf', hs'⟩ := forall₂_replace (Prog.cost G) hf ht
      (fun a ha => by rw [← ha.lhs_eq]; exact ht')
    refine ⟨.node r ts', derives_node_iff_forall₂.2 ⟨hl, hf'⟩, ?_⟩
    simp only [Prog.cost_node]
    linarith

/-- `NoRep G p`: no non-terminal appears twice on a root-to-leaf path of `p`, that is, no
sub-program `u` of `p` has a proper sub-program with the same left-hand side. -/
def NoRep (G : Grammar N R) (p : Prog R) : Prop :=
  ∀ u, Sub u p → ∀ v, ProperSub v u → G.lhs v.rule ≠ G.lhs u.rule

/-- The exchange argument of the paper: in a program of minimal cost from `X`, no non-terminal
appears twice on a root-to-leaf path, since otherwise replacing the sub-tree at the higher
occurrence by the one at the lower occurrence gives a strictly cheaper program from `X`. -/
theorem noRep_of_minimal {X : N} {p : Prog R} (hp : Derives G X p)
    (hmin : ∀ q, Derives G X q → p.cost G ≤ q.cost G) : NoRep G p := by
  intro u hu v hv heq
  have hdu := hu.derives hp
  have hdv : Derives G (G.lhs u.rule) v := by rw [← heq]; exact hv.sub.derives hdu
  obtain ⟨p', hp', hc⟩ := hu.replace hp hdv
  have h1 := hv.cost_lt G
  have h2 := hmin p' hp'
  linarith

/-- A program in which no non-terminal is repeated on a root-to-leaf path, and which avoids
the non-terminals of `S`, has height at most `|Γ| - |S|`. -/
theorem height_add_card_le [Fintype N] [DecidableEq N] :
    ∀ p : Prog R, NoRep G p → ∀ S : Finset N, (∀ u, Sub u p → G.lhs u.rule ∉ S) →
      height p + S.card ≤ Fintype.card N := by
  intro p
  induction p using Prog.induction with
  | h r ts ih =>
    intro hnr S hS
    have hY : G.lhs r ∉ S := hS _ Sub.refl
    have hcard : S.card + 1 ≤ Fintype.card N := by
      have := Finset.card_lt_univ_of_notMem hY
      omega
    have hchild : ∀ t ∈ ts, height t + S.card + 1 ≤ Fintype.card N := by
      intro t ht
      have h1 : NoRep G t := fun u hu v hv => hnr u (Sub.child r ts ht hu) v hv
      have h2 : ∀ u, Sub u t → G.lhs u.rule ∉ insert (G.lhs r) S := by
        intro u hu hmem
        rcases Finset.mem_insert.1 hmem with h | h
        · exact hnr _ Sub.refl u ⟨t, ht, hu⟩ h
        · exact hS u (Sub.child r ts ht hu) h
      have := ih t ht h1 _ h2
      rw [Finset.card_insert_of_notMem hY] at this
      omega
    have : (ts.map height).foldr max 0 ≤ Fintype.card N - S.card - 1 := by
      rw [foldr_max_le_iff]
      intro x hx
      obtain ⟨t, ht, rfl⟩ := List.mem_map.1 hx
      have := hchild t ht
      omega
    rw [height_node]
    omega

/-- Every program of minimal cost from `X` has height at most `|Γ|`. -/
theorem height_le_card_of_minimal [Fintype N] [DecidableEq N] {X : N} {p : Prog R}
    (hp : Derives G X p) (hmin : ∀ q, Derives G X q → p.cost G ≤ q.cost G) :
    height p ≤ Fintype.card N := by
  have := height_add_card_le p (noRep_of_minimal hp hmin) ∅ (by simp)
  simpa using this

/-- `IsCost G X 0 c` means that `c` is the cost of a program of minimal cost from `X`. -/
theorem isCost_zero_iff [Finite R] {X : N} {c : ℝ} :
    IsCost G X 0 c ↔ (∃ p, Derives G X p ∧ p.cost G = c) ∧ ∀ q, Derives G X q → c ≤ q.cost G := by
  unfold IsCost
  rw [isNth_zero_iff (discrete_costSet G X)]
  constructor
  · rintro ⟨hc, hmin⟩
    exact ⟨hc, fun q hq => hmin _ ⟨q, hq, rfl⟩⟩
  · rintro ⟨hc, hmin⟩
    refine ⟨hc, ?_⟩
    rintro d ⟨q, hq, rfl⟩
    exact hmin q hq

/-- Every productive non-terminal has a program of minimal cost. -/
theorem exists_minimal [Finite R] {X : N} (hX : ∃ p, Derives G X p) :
    ∃ p, Derives G X p ∧ IsCost G X 0 (p.cost G) := by
  obtain ⟨p0, hp0⟩ := hX
  obtain ⟨ℓ, hℓ⟩ := exists_isNth_of_mem (S := costSet G X) ⟨p0, hp0, rfl⟩
  obtain ⟨c, hc⟩ := exists_isNth_of_le (discrete_costSet G X) hℓ (Nat.zero_le ℓ)
  obtain ⟨p, hp, rfl⟩ := hc.1
  exact ⟨p, hp, hc⟩

/-- The lemma of the paper used to bound the number of iterations: every productive
non-terminal `X` has a program of minimal cost of height at most `|Γ|`. -/
theorem exists_minimal_height_le [Fintype N] [DecidableEq N] [Finite R] {X : N}
    (hX : ∃ p, Derives G X p) :
    ∃ p, Derives G X p ∧ IsCost G X 0 (p.cost G) ∧ height p ≤ Fintype.card N := by
  obtain ⟨p, hp, hc⟩ := exists_minimal hX
  exact ⟨p, hp, hc, height_le_card_of_minimal hp ((isCost_zero_iff.1 hc).2)⟩

/-! ### The algorithm -/

/-- The state of Algorithm 1. -/
structure State (N R : Type) where
  mincost : N → WithTop ℝ
  minprog : N → Option (Prog R)

/-- The initial state (lines 1 to 3): `mincost X = ∞` and `minprog X = ⊥`. -/
def State.init : State N R := ⟨fun _ => ⊤, fun _ => none⟩

variable [DecidableEq N] (G)

/-- The value `c = cost(r) + Σᵢ mincost(Xᵢ)` computed for a rule `r : X → f(X₁, …, Xₖ)`. -/
def ruleCost (s : State N R) (r : R) : WithTop ℝ :=
  (G.cost r : WithTop ℝ) + ((G.args r).map s.mincost).sum

/-- The update performed on a rule `r : X → f(X₁, …, Xₖ)`, together with the flag `updated`:
if `c < mincost(X)` then `mincost(X) := c`, `minprog(X) := f(minprog(X₁), …, minprog(Xₖ))`
and `updated := true`. When `c < mincost(X)` all the `minprog(Xᵢ)` are defined (see
`ruleCost_eq_of_ne_top`), so the `Option` in the new value of `minprog(X)` is always `some`. -/
noncomputable def step (x : State N R × Bool) (r : R) : State N R × Bool :=
  if ruleCost G x.1 r < x.1.mincost (G.lhs r) then
    (⟨Function.update x.1.mincost (G.lhs r) (ruleCost G x.1 r),
      Function.update x.1.minprog (G.lhs r) (((G.args r).mapM x.1.minprog).map (Prog.node r))⟩,
      true)
  else x

/-- The first loop (lines 4 to 7), over the terminal rules `X → a`. For a terminal rule the
value `c` is `cost(r)` and the new program is `a`. -/
noncomputable def initLoop (rules : List R) : State N R :=
  ((rules.filter (fun r => (G.args r).isEmpty)).foldl (step G) (State.init, false)).1

/-- One iteration of the `while` loop (lines 9 to 15): the updated state and the flag
`updated`. -/
noncomputable def pass (rules : List R) (s : State N R) : State N R × Bool :=
  rules.foldl (step G) (s, false)

/-- The state after `k` iterations of the `while` loop starting from `s`. -/
noncomputable def iter (rules : List R) (k : ℕ) (s : State N R) : State N R :=
  (fun s => (pass G rules s).1)^[k] s

/-- The state after the first loop and `k` iterations of the `while` loop. -/
noncomputable def stateAfter (rules : List R) (k : ℕ) : State N R :=
  iter G rules k (initLoop G rules)

/-- The `while` loop with fuel: `loop rules F s = some (t, k)` means that, starting from `s`,
the loop stops with state `t` after `k ≤ F` iterations (counting the last one, which updates
nothing); `none` means that the `F` first iterations all updated something. -/
noncomputable def loop (rules : List R) : ℕ → State N R → Option (State N R × ℕ)
  | 0, _ => none
  | n + 1, s =>
    if (pass G rules s).2 then
      (loop rules n (pass G rules s).1).map (fun x => (x.1, x.2 + 1))
    else some ((pass G rules s).1, 1)

/-- Algorithm 1 run with fuel `F` for the `while` loop. -/
noncomputable def run (rules : List R) (F : ℕ) : Option (State N R × ℕ) :=
  loop G rules F (initLoop G rules)

/-! ### The invariant -/

/-- The invariant of the algorithm: `mincost X` is the cost of `minprog X`, a program from `X`,
or `mincost X = ∞` and `minprog X = ⊥`. -/
def Inv (s : State N R) : Prop :=
  ∀ X, (s.mincost X = ⊤ ∧ s.minprog X = none) ∨
    ∃ p, s.minprog X = some p ∧ Derives G X p ∧ s.mincost X = (p.cost G : WithTop ℝ)

/-- Correctness of a state: for every productive `X`, `minprog X` is a program of minimal cost
from `X` and `mincost X` is its cost; for every non-productive `X`, `mincost X = ∞`. -/
def Correct (s : State N R) : Prop :=
  ∀ X, ((∃ p, Derives G X p) →
      ∃ p, s.minprog X = some p ∧ Derives G X p ∧ s.mincost X = (p.cost G : WithTop ℝ) ∧
        IsCost G X 0 (p.cost G)) ∧
    ((¬ ∃ p, Derives G X p) → s.mincost X = ⊤ ∧ s.minprog X = none)

omit [DecidableEq N] in
theorem inv_init : Inv G (State.init : State N R) := fun _ => Or.inl ⟨rfl, rfl⟩

omit [DecidableEq N] in
theorem list_sum_ne_top {l : List (WithTop ℝ)} : l.sum ≠ ⊤ ↔ ∀ x ∈ l, x ≠ ⊤ := by
  induction l with
  | nil => simp
  | cons a l ih => simp [List.sum_cons, ih]

omit [DecidableEq N] in
theorem mapM_some {α β : Type} {m : α → Option β} {D : α → β → Prop} :
    ∀ l : List α, (∀ a ∈ l, ∃ b, m a = some b ∧ D a b) →
      ∃ bs, l.mapM m = some bs ∧ List.Forall₂ D l bs
  | [], _ => ⟨[], rfl, .nil⟩
  | a :: l, h => by
    obtain ⟨b, hb, hD⟩ := h a (by simp)
    obtain ⟨bs, hbs, hF⟩ := mapM_some l (fun a' ha' => h a' (by simp [ha']))
    exact ⟨b :: bs, by simp [List.mapM_cons, hb, hbs], .cons hD hF⟩

omit [DecidableEq N] in
theorem coe_sum_cost (ps : List (Prog R)) :
    (((ps.map (Prog.cost G)).sum : ℝ) : WithTop ℝ) =
      (ps.map (fun p => ((p.cost G : ℝ) : WithTop ℝ))).sum := by
  induction ps with
  | nil => simp
  | cons p ps ih => simp [WithTop.coe_add, ih]

omit [DecidableEq N] in
theorem sum_le_of_forall₂ {m : N → WithTop ℝ} {l : List N} {ts : List (Prog R)}
    (h : List.Forall₂ (fun Y t => m Y ≤ ((t.cost G : ℝ) : WithTop ℝ)) l ts) :
    (l.map m).sum ≤ (((ts.map (Prog.cost G)).sum : ℝ) : WithTop ℝ) := by
  rw [coe_sum_cost]
  induction h with
  | nil => simp
  | cons hab _ ih => simpa using add_le_add hab ih

omit [DecidableEq N] in
theorem sum_eq_of_forall₂ {m : N → WithTop ℝ} {l : List N} {ts : List (Prog R)}
    (h : List.Forall₂ (fun Y t => m Y = ((t.cost G : ℝ) : WithTop ℝ)) l ts) :
    (l.map m).sum = (((ts.map (Prog.cost G)).sum : ℝ) : WithTop ℝ) := by
  rw [coe_sum_cost]
  induction h with
  | nil => simp
  | cons hab _ ih => simp [hab, ih]

omit [DecidableEq N] in
/-- If `c = cost(r) + Σ mincost(Xᵢ)` is finite, then all the `minprog(Xᵢ)` are programs, and
`c` is the cost of the program `f(minprog(X₁), …, minprog(Xₖ))`, which is a program from
`lhs r`. -/
theorem ruleCost_eq_of_ne_top {s : State N R} (hs : Inv G s) {r : R}
    (hr : ruleCost G s r ≠ ⊤) :
    ∃ ps, (G.args r).mapM s.minprog = some ps ∧ Derives G (G.lhs r) (.node r ps) ∧
      ruleCost G s r = (((Prog.node r ps).cost G : ℝ) : WithTop ℝ) := by
  have hsum := (WithTop.add_ne_top.1 hr).2
  rw [list_sum_ne_top] at hsum
  have hall : ∀ Y ∈ G.args r, ∃ p, s.minprog Y = some p ∧
      (Derives G Y p ∧ s.mincost Y = ((p.cost G : ℝ) : WithTop ℝ)) := by
    intro Y hY
    rcases hs Y with ⟨htop, -⟩ | ⟨p, h1, h2, h3⟩
    · exact absurd htop (hsum _ (List.mem_map_of_mem hY))
    · exact ⟨p, h1, h2, h3⟩
  obtain ⟨ps, hps, hF⟩ := mapM_some _ hall
  refine ⟨ps, hps, derives_node_iff_forall₂.2 ⟨rfl, hF.imp (fun _ _ h => h.1)⟩, ?_⟩
  rw [ruleCost, sum_eq_of_forall₂ G (hF.imp (fun _ _ h => h.2)), Prog.cost_node,
    WithTop.coe_add]

/-- The invariant is preserved by every update; hence it holds at all times. -/
theorem inv_step {x : State N R × Bool} (hx : Inv G x.1) (r : R) : Inv G (step G x r).1 := by
  unfold step
  split_ifs with hlt
  · obtain ⟨ps, hps, hd, hc⟩ := ruleCost_eq_of_ne_top G hx (ne_top_of_lt hlt)
    intro Y
    by_cases hY : Y = G.lhs r
    · subst hY
      right
      exact ⟨_, by simp [hps], hd, by simp [hc]⟩
    · simp only [Function.update_of_ne hY]
      exact hx Y
  · exact hx

theorem inv_foldl (l : List R) {x : State N R × Bool} (hx : Inv G x.1) :
    Inv G (l.foldl (step G) x).1 := by
  induction l generalizing x with
  | nil => exact hx
  | cons r l ih => exact ih (inv_step G hx r)

theorem inv_initLoop (rules : List R) : Inv G (initLoop G rules) :=
  inv_foldl G _ (inv_init G)

theorem inv_pass (rules : List R) {s : State N R} (hs : Inv G s) : Inv G (pass G rules s).1 :=
  inv_foldl G _ hs

theorem inv_iter (rules : List R) (k : ℕ) {s : State N R} (hs : Inv G s) :
    Inv G (iter G rules k s) := by
  induction k generalizing s with
  | zero => exact hs
  | succ k ih =>
    rw [iter, Function.iterate_succ_apply]
    exact ih (inv_pass G rules hs)

/-- The invariant holds after the first loop and every iteration of the `while` loop. -/
theorem inv_stateAfter (rules : List R) (k : ℕ) : Inv G (stateAfter G rules k) :=
  inv_iter G rules k (inv_initLoop G rules)

/-! ### Monotonicity and the effect of a pass -/

/-- `mincost` only decreases. -/
theorem step_mincost_le (x : State N R × Bool) (r : R) (Y : N) :
    (step G x r).1.mincost Y ≤ x.1.mincost Y := by
  unfold step
  split_ifs with hlt
  · by_cases hY : Y = G.lhs r
    · subst hY; simpa using hlt.le
    · simp [Function.update_of_ne hY]
  · exact le_rfl

theorem step_mincost_lhs_le (x : State N R × Bool) (r : R) :
    (step G x r).1.mincost (G.lhs r) ≤ ruleCost G x.1 r := by
  unfold step
  split_ifs with hlt
  · simp
  · exact not_lt.1 hlt

omit [DecidableEq N] in
theorem ruleCost_mono {s s' : State N R} (h : ∀ Y, s'.mincost Y ≤ s.mincost Y) (r : R) :
    ruleCost G s' r ≤ ruleCost G s r := by
  unfold ruleCost
  refine add_le_add le_rfl ?_
  induction G.args r with
  | nil => simp
  | cons a l ih => simpa using add_le_add (h a) ih

theorem foldl_mincost_le (l : List R) (x : State N R × Bool) (Y : N) :
    (l.foldl (step G) x).1.mincost Y ≤ x.1.mincost Y := by
  induction l generalizing x with
  | nil => exact le_rfl
  | cons r l ih => exact (ih _).trans (step_mincost_le G x r Y)

/-- After processing a list of rules, `mincost (lhs r)` is at most the value `c` of every rule
`r` of the list, computed in the state before processing the list. -/
theorem foldl_mincost_le_ruleCost (l : List R) (x : State N R × Bool) :
    ∀ r ∈ l, (l.foldl (step G) x).1.mincost (G.lhs r) ≤ ruleCost G x.1 r := by
  induction l generalizing x with
  | nil => simp
  | cons r' l ih =>
    intro r hr
    rcases List.mem_cons.1 hr with rfl | hr
    · exact (foldl_mincost_le G l _ _).trans (step_mincost_lhs_le G x r)
    · exact (ih _ r hr).trans (ruleCost_mono G (step_mincost_le G x r') r)

theorem foldl_flag_true (l : List R) (s : State N R) : (l.foldl (step G) (s, true)).2 = true := by
  induction l generalizing s with
  | nil => rfl
  | cons r l ih =>
    simp only [List.foldl_cons]
    unfold step
    split_ifs
    · exact ih _
    · exact ih _

/-- If the flag is still `false` at the end of a pass, nothing was updated. -/
theorem foldl_flag_false (l : List R) (s : State N R)
    (h : (l.foldl (step G) (s, false)).2 = false) :
    (l.foldl (step G) (s, false)).1 = s ∧ ∀ r ∈ l, ¬ ruleCost G s r < s.mincost (G.lhs r) := by
  induction l with
  | nil => simp
  | cons r l ih =>
    simp only [List.foldl_cons] at h ⊢
    have hstep : ¬ ruleCost G s r < s.mincost (G.lhs r) := by
      intro hlt
      have : step G (s, false) r = (_, true) := if_pos hlt
      rw [this, foldl_flag_true] at h
      exact Bool.noConfusion h
    have : step G (s, false) r = (s, false) := if_neg hstep
    rw [this] at h ⊢
    obtain ⟨h1, h2⟩ := ih h
    refine ⟨h1, fun r' hr' => ?_⟩
    rcases List.mem_cons.1 hr' with rfl | hr'
    · exact hstep
    · exact h2 r' hr'

theorem foldl_of_no_improve (l : List R) (s : State N R) (b : Bool)
    (h : ∀ r ∈ l, ¬ ruleCost G s r < s.mincost (G.lhs r)) : l.foldl (step G) (s, b) = (s, b) := by
  induction l with
  | nil => rfl
  | cons r l ih =>
    simp only [List.foldl_cons]
    have : step G (s, b) r = (s, b) := if_neg (h r (by simp))
    rw [this]
    exact ih (fun r' hr' => h r' (by simp [hr']))

/-! ### Correctness -/

omit [DecidableEq N] in
/-- At a fixpoint (no rule can strictly improve `mincost`), `mincost X` is at most the cost of
every program from `X`. -/
theorem le_cost_of_fixpoint {s : State N R}
    (hfix : ∀ r, ¬ ruleCost G s r < s.mincost (G.lhs r)) :
    ∀ p X, Derives G X p → s.mincost X ≤ ((p.cost G : ℝ) : WithTop ℝ) := by
  intro p
  induction p using Prog.induction with
  | h r ts ih =>
    intro X hp
    obtain ⟨rfl, hf⟩ := derives_node_iff_forall₂.1 hp
    have hF : List.Forall₂ (fun Y t => s.mincost Y ≤ ((t.cost G : ℝ) : WithTop ℝ))
        (G.args r) ts := forall₂_imp_mem hf (fun t ht Y hY => ih t ht Y hY)
    calc s.mincost (G.lhs r) ≤ ruleCost G s r := not_lt.1 (hfix r)
      _ ≤ (G.cost r : WithTop ℝ) + (((ts.map (Prog.cost G)).sum : ℝ) : WithTop ℝ) :=
          add_le_add le_rfl (sum_le_of_forall₂ G hF)
      _ = (((Prog.node r ts).cost G : ℝ) : WithTop ℝ) := by
          rw [Prog.cost_node, WithTop.coe_add]

omit [DecidableEq N] in
/-- A state satisfying the invariant whose values are at most the costs of all programs is
correct. -/
theorem correct_of_le_cost [Finite R] {s : State N R} (hs : Inv G s)
    (hle : ∀ p X, Derives G X p → s.mincost X ≤ ((p.cost G : ℝ) : WithTop ℝ)) : Correct G s := by
  intro X
  constructor
  · intro hX
    obtain ⟨q, hq, hqmin⟩ := exists_minimal hX
    have hqle := hle q X hq
    rcases hs X with ⟨htop, -⟩ | ⟨p, h1, h2, h3⟩
    · rw [htop] at hqle; exact absurd hqle (by simp)
    · refine ⟨p, h1, h2, h3, ?_⟩
      rw [h3, WithTop.coe_le_coe] at hqle
      have hpq : q.cost G ≤ p.cost G := (isCost_zero_iff.1 hqmin).2 p h2
      have : p.cost G = q.cost G := le_antisymm hqle hpq
      rw [this]; exact hqmin
  · intro hX
    rcases hs X with h | ⟨p, -, h2, -⟩
    · exact h
    · exact absurd ⟨p, h2⟩ hX

omit [DecidableEq N] in
/-- Once the values are at most the costs of all programs, no rule improves anything. -/
theorem no_improve_of_le_cost {s : State N R} (hs : Inv G s)
    (hle : ∀ p X, Derives G X p → s.mincost X ≤ ((p.cost G : ℝ) : WithTop ℝ)) (r : R) :
    ¬ ruleCost G s r < s.mincost (G.lhs r) := by
  by_cases htop : ruleCost G s r = ⊤
  · rw [htop]; exact not_top_lt
  · obtain ⟨ps, -, hd, hc⟩ := ruleCost_eq_of_ne_top G hs htop
    rw [hc]
    exact not_lt.2 (hle _ _ hd)

theorem finite_of_rules {rules : List R} (hrules : ∀ r, r ∈ rules) : Finite R :=
  Finite.of_surjective (fun i : Fin rules.length => rules[i]) (fun r => by
    obtain ⟨i, hi, h⟩ := List.mem_iff_getElem.1 (hrules r)
    exact ⟨⟨i, hi⟩, h⟩)

/-- The fixpoint test: an iteration of the `while` loop updates nothing if and only if the
state does not change and no rule can strictly improve it. -/
theorem pass_flag_false_iff (rules : List R) (hrules : ∀ r, r ∈ rules) (s : State N R) :
    (pass G rules s).2 = false ↔ ∀ r, ¬ ruleCost G s r < s.mincost (G.lhs r) := by
  constructor
  · intro h r
    exact (foldl_flag_false G rules s h).2 r (hrules r)
  · intro h
    unfold pass
    rw [foldl_of_no_improve G rules s false (fun r _ => h r)]

theorem pass_fst_of_flag_false (rules : List R) (s : State N R)
    (h : (pass G rules s).2 = false) : (pass G rules s).1 = s :=
  (foldl_flag_false G rules s h).1

/-! ### Loop with fuel -/

/-- Specification of the `while` loop: if it stops with state `t` after `k` iterations, then
`k ≥ 1`, `k` is at most the fuel, `t` is the state after `k - 1` iterations, the `k`-th
iteration updates nothing and all the previous ones update something. -/
theorem loop_spec (rules : List R) :
    ∀ (F : ℕ) (s t : State N R) (k : ℕ), loop G rules F s = some (t, k) →
      1 ≤ k ∧ k ≤ F ∧ t = iter G rules (k - 1) s ∧ (pass G rules t).2 = false ∧
        ∀ j < k - 1, (pass G rules (iter G rules j s)).2 = true := by
  intro F
  induction F with
  | zero => intro s t k h; simp [loop] at h
  | succ n ih =>
    intro s t k h
    unfold loop at h
    by_cases hb : (pass G rules s).2 = true
    · rw [if_pos hb, Option.map_eq_some_iff] at h
      obtain ⟨⟨t', k'⟩, h1, h2⟩ := h
      simp only [Prod.mk.injEq] at h2
      obtain ⟨rfl, rfl⟩ := h2
      obtain ⟨hk1, hk2, hk3, hk4, hk5⟩ := ih _ t' k' h1
      refine ⟨by omega, by omega, ?_, hk4, ?_⟩
      · rw [hk3]
        obtain ⟨k'', rfl⟩ : ∃ k'', k' = k'' + 1 := ⟨k' - 1, by omega⟩
        simp [iter, Function.iterate_succ_apply]
      · intro j hj
        cases j with
        | zero => simpa [iter] using hb
        | succ j =>
          have := hk5 j (by omega)
          simpa [iter, Function.iterate_succ_apply] using this
    · rw [if_neg hb] at h
      simp only [Option.some.injEq, Prod.mk.injEq] at h
      obtain ⟨rfl, rfl⟩ := h
      have hf : (pass G rules s).2 = false := by simpa using hb
      have ht := pass_fst_of_flag_false G rules s hf
      refine ⟨le_rfl, by omega, by simp [iter, ht], by rw [ht]; exact hf, by simp⟩

/-- If the `(j+1)`-th iteration updates nothing and the fuel exceeds `j`, the loop stops. -/
theorem loop_isSome (rules : List R) :
    ∀ (j F : ℕ) (s : State N R), (pass G rules (iter G rules j s)).2 = false → j < F →
      ∃ t k, loop G rules F s = some (t, k) := by
  intro j
  induction j with
  | zero =>
    intro F s h hF
    obtain ⟨n, rfl⟩ : ∃ n, F = n + 1 := ⟨F - 1, by omega⟩
    simp only [iter, Function.iterate_zero, id] at h
    exact ⟨(pass G rules s).1, 1, by simp [loop, h]⟩
  | succ j ih =>
    intro F s h hF
    obtain ⟨n, rfl⟩ : ∃ n, F = n + 1 := ⟨F - 1, by omega⟩
    unfold loop
    by_cases hb : (pass G rules s).2 = true
    · rw [if_pos hb]
      have h' : (pass G rules (iter G rules j (pass G rules s).1)).2 = false := by
        simpa [iter, Function.iterate_succ_apply] using h
      obtain ⟨t, k, htk⟩ := ih n _ h' (by omega)
      exact ⟨t, k + 1, by rw [htk]; rfl⟩
    · rw [if_neg hb]
      exact ⟨_, _, rfl⟩

/-- The result of the loop does not depend on the fuel, as long as the loop stops. -/
theorem loop_fuel_mono (rules : List R) :
    ∀ (F F' : ℕ) (s : State N R) (x : State N R × ℕ), loop G rules F s = some x → F ≤ F' →
      loop G rules F' s = some x := by
  intro F
  induction F with
  | zero => intro F' s x h; simp [loop] at h
  | succ n ih =>
    intro F' s x h hF
    obtain ⟨n', rfl⟩ : ∃ n', F' = n' + 1 := ⟨F' - 1, by omega⟩
    unfold loop at h ⊢
    by_cases hb : (pass G rules s).2 = true
    · rw [if_pos hb] at h ⊢
      rw [Option.map_eq_some_iff] at h
      obtain ⟨y, h1, h2⟩ := h
      rw [ih n' _ y h1 (by omega)]
      simp [h2]
    · rw [if_neg hb] at h ⊢
      exact h

/-! ### Iteration bound -/

/-- The induction of the paper: after `h` iterations of the `while` loop (and the first loop),
`mincost X` is at most the cost of every program from `X` of height at most `h + 1`. In
particular `mincost X` is correct for every `X` that has a program of minimal cost of height at
most `h + 1`. -/
theorem stateAfter_le_cost (rules : List R) (hrules : ∀ r, r ∈ rules) :
    ∀ (h : ℕ) (p : Prog R) (X : N), Derives G X p → height p ≤ h + 1 →
      (stateAfter G rules h).mincost X ≤ ((p.cost G : ℝ) : WithTop ℝ) := by
  intro h
  induction h with
  | zero =>
    intro p X hp hh
    obtain ⟨r, ts⟩ := p
    obtain ⟨rfl, hf⟩ := derives_node_iff_forall₂.1 hp
    have hts : ts = [] := by
      cases ts with
      | nil => rfl
      | cons t ts =>
        have := (height_node_le_iff.1 hh) t (by simp)
        have := one_le_height t
        omega
    subst hts
    have hargs : G.args r = [] := List.forall₂_nil_right_iff.1 hf
    have hmem : r ∈ rules.filter (fun r => (G.args r).isEmpty) := by
      simp [hrules r, hargs]
    have := foldl_mincost_le_ruleCost G _ (State.init, false) r hmem
    simp only [stateAfter, iter, Function.iterate_zero, id, initLoop]
    refine this.trans (le_of_eq ?_)
    simp [ruleCost, hargs]
  | succ h ih =>
    intro p X hp hh
    obtain ⟨r, ts⟩ := p
    obtain ⟨rfl, hf⟩ := derives_node_iff_forall₂.1 hp
    have hch := height_node_le_iff.1 hh
    have hF : List.Forall₂
        (fun Y t => (stateAfter G rules h).mincost Y ≤ ((t.cost G : ℝ) : WithTop ℝ))
        (G.args r) ts := forall₂_imp_mem hf (fun t ht Y hY => ih t Y hY (hch t ht))
    have h1 : stateAfter G rules (h + 1) = (pass G rules (stateAfter G rules h)).1 := by
      simp only [stateAfter, iter, Function.iterate_succ_apply']
    rw [h1]
    calc (pass G rules (stateAfter G rules h)).1.mincost (G.lhs r)
        ≤ ruleCost G (stateAfter G rules h) r :=
          foldl_mincost_le_ruleCost G rules _ r (hrules r)
      _ ≤ (G.cost r : WithTop ℝ) + (((ts.map (Prog.cost G)).sum : ℝ) : WithTop ℝ) :=
          add_le_add le_rfl (sum_le_of_forall₂ G hF)
      _ = (((Prog.node r ts).cost G : ℝ) : WithTop ℝ) := by
          rw [Prog.cost_node, WithTop.coe_add]

/-- After `|Γ| - 1` iterations of the `while` loop all values are correct. -/
theorem stateAfter_card_le_cost [Fintype N] (rules : List R) (hrules : ∀ r, r ∈ rules) :
    ∀ p X, Derives G X p →
      (stateAfter G rules (Fintype.card N - 1)).mincost X ≤ ((p.cost G : ℝ) : WithTop ℝ) := by
  have := finite_of_rules hrules
  intro p X hp
  obtain ⟨q, hq, hqmin, hqh⟩ := exists_minimal_height_le (G := G) ⟨p, hp⟩
  have hcard : 0 < Fintype.card N := Fintype.card_pos_iff.2 ⟨X⟩
  have h1 := stateAfter_le_cost G rules hrules (Fintype.card N - 1) q X hq (by omega)
  exact h1.trans (WithTop.coe_le_coe.2 ((isCost_zero_iff.1 hqmin).2 p hp))

/-- The iteration number `|Γ|` (if it is reached) updates nothing. When `|Γ| = 0` the first
iteration updates nothing. -/
theorem pass_stateAfter_card [Fintype N] (rules : List R) (hrules : ∀ r, r ∈ rules) :
    (pass G rules (stateAfter G rules (Fintype.card N - 1))).2 = false :=
  (pass_flag_false_iff G rules hrules _).2
    (no_improve_of_le_cost G (inv_stateAfter G rules _) (stateAfter_card_le_cost G rules hrules))

/-! ### Main theorems -/

/-- Correctness of Algorithm 1, for every order of the rules and every fuel: when the `while`
loop stops, for every productive `X`, `minprog X` is a program from `X` of minimal cost and
`mincost X` is its cost, and for every non-productive `X`, `mincost X = ∞` and `minprog X = ⊥`. -/
theorem run_correct (rules : List R) (hrules : ∀ r, r ∈ rules) {F : ℕ} {t : State N R} {k : ℕ}
    (h : run G rules F = some (t, k)) : Correct G t := by
  have := finite_of_rules hrules
  obtain ⟨-, -, ht, hflag, -⟩ := loop_spec G rules F _ t k h
  have hinv : Inv G t := by rw [ht]; exact inv_iter G rules _ (inv_initLoop G rules)
  exact correct_of_le_cost G hinv
    (le_cost_of_fixpoint G ((pass_flag_false_iff G rules hrules t).1 hflag))

/-- Termination: with fuel at least `max 1 |Γ|` the `while` loop stops. -/
theorem run_terminates [Fintype N] (rules : List R) (hrules : ∀ r, r ∈ rules) {F : ℕ}
    (hF : max 1 (Fintype.card N) ≤ F) : ∃ t k, run G rules F = some (t, k) :=
  loop_isSome G rules _ F _ (pass_stateAfter_card G rules hrules) (by omega)

/-- The `while` loop runs at most `max 1 |Γ|` times, counting the last iteration which detects
that nothing changes. -/
theorem run_iterations_le [Fintype N] (rules : List R) (hrules : ∀ r, r ∈ rules) {F : ℕ}
    {t : State N R} {k : ℕ} (h : run G rules F = some (t, k)) :
    k ≤ max 1 (Fintype.card N) := by
  obtain ⟨hk1, -, -, -, hk5⟩ := loop_spec G rules F _ t k h
  have hf := pass_stateAfter_card G rules hrules
  by_contra hlt
  have := hk5 (Fintype.card N - 1) (by omega)
  rw [stateAfter] at hf
  rw [hf] at this
  exact Bool.noConfusion this

/-- The paper's claim: if `|Γ| ≥ 1`, the `while` loop runs at most `|Γ|` times. -/
theorem run_iterations_le_card [Fintype N] (rules : List R) (hrules : ∀ r, r ∈ rules) {F : ℕ}
    {t : State N R} {k : ℕ} (hN : 0 < Fintype.card N) (h : run G rules F = some (t, k)) :
    k ≤ Fintype.card N := by
  have := run_iterations_le G rules hrules h
  omega

/-- Degenerate case: if there is no non-terminal, the `while` loop runs exactly once, so the
paper's bound `|Γ|` fails. -/
theorem run_iterations_eq_one_of_card_eq_zero [Fintype N] (rules : List R)
    (hrules : ∀ r, r ∈ rules) {F : ℕ} {t : State N R} {k : ℕ} (hN : Fintype.card N = 0)
    (h : run G rules F = some (t, k)) : k = 1 := by
  have h1 := run_iterations_le G rules hrules h
  have h2 := (loop_spec G rules F _ t k h).1
  rw [hN] at h1
  omega

/-- Summary: with fuel `max 1 |Γ|`, Algorithm 1 stops after `k ≤ max 1 |Γ|` iterations of the
`while` loop, and its final state is correct. -/
theorem minCost_spec [Fintype N] (rules : List R) (hrules : ∀ r, r ∈ rules) :
    ∃ t k, run G rules (max 1 (Fintype.card N)) = some (t, k) ∧ k ≤ max 1 (Fintype.card N) ∧
      Correct G t := by
  obtain ⟨t, k, h⟩ := run_terminates G rules hrules (le_refl _)
  exact ⟨t, k, h, run_iterations_le G rules hrules h, run_correct G rules hrules h⟩

end MinCost

end EcoSearch


==> anc/lean/EcoSearch/ObsEquiv.lean <==
import EcoSearch.Basic
import Mathlib.Data.List.Forall2

/-!
# Observational equivalence (Section 2.4)

We fix a type `V` of output vectors: for a set of examples `{(x₁, y₁), …, (xₙ, yₙ)}`, the value
`sem p : V` is the tuple of outputs `(p(x₁), …, p(xₙ))`, for instance `V = Fin n → Out`. Two
programs are observationally equivalent when they have the same value.

* `Compositional sem`: the output of `f(p₁, …, pₖ)` on the examples only depends on the outputs
  of the `pᵢ` on the examples. This is equivalent to `sem (node r ts) = F r (ts.map sem)` for
  some `F` (`compositional_iff`).
* `K : N → Set (Prog R)` is the family of kept programs, and `Pruning G sem K` is the pruning
  property: for every rule `r` and kept arguments, the program `node r ts` is either kept or
  observationally equivalent to a kept program from `lhs r` of cost at most its cost.

## Main results

* `exists_kept_equiv`: completeness up to observational equivalence. For every program `p` from
  `X` some kept program from `X` is equivalent to `p` and has cost at most `cost p`.
* `exists_kept_solution`: if `p` is a solution of a specification that only depends on the
  outputs on the examples, a kept solution of cost at most `cost p` exists.
* `pruning_of_discipline`, `discipline_complete`, `discipline_solution`: the pruning property,
  hence completeness, holds for the discipline described in the paper. A run is the sequence
  `cand` of constructed programs; the `i`-th one is stored if and only if it is not equivalent to
  an earlier stored program from the same non-terminal (`stored_iff`); candidates come by
  non-decreasing cost and every combination of stored arguments is constructed.
* `not_complete_of_globalPruning`: if a new program may be discarded because it is equivalent to
  a stored program from another non-terminal, completeness fails.
-/

namespace EcoSearch

namespace ObsEquiv

variable {N R V : Type}

/-- The semantics `sem` is compositional: the value of `f(p₁, …, pₖ)` only depends on the values
of the `pᵢ`. -/
def Compositional (sem : Prog R → V) : Prop :=
  ∀ (r : R) (ts ts' : List (Prog R)), ts.map sem = ts'.map sem →
    sem (.node r ts) = sem (.node r ts')

theorem compositional_iff (sem : Prog R → V) :
    Compositional sem ↔ ∃ F : R → List V → V, ∀ r ts, sem (.node r ts) = F r (ts.map sem) := by
  classical
  constructor
  · intro h
    refine ⟨fun r vs => if hv : ∃ ts : List (Prog R), ts.map sem = vs then
      sem (.node r hv.choose) else sem (.node r []), fun r ts => ?_⟩
    have hv : ∃ ts' : List (Prog R), ts'.map sem = ts.map sem := ⟨ts, rfl⟩
    simp only [dif_pos hv]
    exact h r _ _ hv.choose_spec.symm
  · rintro ⟨F, hF⟩ r ts ts' h
    rw [hF, hF, h]

variable (G : Grammar N R) (sem : Prog R → V) (K : N → Set (Prog R))

/-- The pruning property of a family `K` of kept programs: for every rule `r` and kept arguments
`ts` (the `i`-th argument is a kept program from the `i`-th argument non-terminal of `r`), the
program `node r ts` is kept, or it is observationally equivalent to a kept program from `lhs r`
of cost at most its cost. -/
def Pruning : Prop :=
  ∀ (r : R) (ts : List (Prog R)), List.Forall₂ (fun Y t => t ∈ K Y) (G.args r) ts →
    Prog.node r ts ∈ K (G.lhs r) ∨
      ∃ q ∈ K (G.lhs r), sem q = sem (.node r ts) ∧ q.cost G ≤ (Prog.node r ts).cost G

variable {G sem K}

theorem derives_node_iff_forall₂ {X : N} {r : R} {ts : List (Prog R)} :
    Derives G X (.node r ts) ↔ G.lhs r = X ∧ List.Forall₂ (Derives G) (G.args r) ts := by
  rw [derives_node_iff, List.forall₂_iff_zip]
  constructor
  · rintro ⟨h1, h2, h3⟩
    exact ⟨h1, h2.symm, fun hab => h3 _ hab⟩
  · rintro ⟨h1, h2, h3⟩
    exact ⟨h1, h2.symm, fun q hq => h3 hq⟩


theorem forall₂_imp_mem {α β : Type} {P Q : α → β → Prop} {l : List α} {l' : List β}
    (h : List.Forall₂ P l l') (hPQ : ∀ b ∈ l', ∀ a, P a b → Q a b) : List.Forall₂ Q l l' := by
  induction h with
  | nil => exact .nil
  | @cons a b l₁ l₂ hab _ ih =>
    exact .cons (hPQ b (by simp) a hab) (ih (fun b' hb' => hPQ b' (by simp [hb'])))

/-- Choosing, for each argument, a kept replacement. -/
theorem exists_kept_args {Ys : List N} {ts : List (Prog R)}
    (h : List.Forall₂ (fun Y t => ∃ q ∈ K Y, sem q = sem t ∧ q.cost G ≤ t.cost G) Ys ts) :
    ∃ qs : List (Prog R), List.Forall₂ (fun Y q => q ∈ K Y) Ys qs ∧ qs.map sem = ts.map sem ∧
      (qs.map (Prog.cost G)).sum ≤ (ts.map (Prog.cost G)).sum := by
  induction h with
  | nil => exact ⟨[], .nil, rfl, le_rfl⟩
  | cons hab _ ih =>
    obtain ⟨q, hq, hsem, hcost⟩ := hab
    obtain ⟨qs, h1, h2, h3⟩ := ih
    refine ⟨q :: qs, .cons hq h1, by simp [hsem, h2], ?_⟩
    simp only [List.map_cons, List.sum_cons]
    linarith

/-- Completeness up to observational equivalence (claim (a)): for every program `p` from `X`,
some kept program from `X` is observationally equivalent to `p` and costs at most `cost p`. -/
theorem exists_kept_equiv (hsem : Compositional sem) (hK : Pruning G sem K) :
    ∀ (p : Prog R) (X : N), Derives G X p → ∃ q ∈ K X, sem q = sem p ∧ q.cost G ≤ p.cost G := by
  intro p
  induction p using Prog.induction with
  | h r ts ih =>
    intro X hp
    obtain ⟨rfl, hf⟩ := derives_node_iff_forall₂.1 hp
    have hF : List.Forall₂ (fun Y t => ∃ q ∈ K Y, sem q = sem t ∧ q.cost G ≤ t.cost G)
        (G.args r) ts := forall₂_imp_mem hf (fun t ht Y hY => ih t ht Y hY)
    obtain ⟨qs, h1, h2, h3⟩ := exists_kept_args hF
    have hs : sem (.node r qs) = sem (.node r ts) := hsem r qs ts h2
    have hc : (Prog.node r qs).cost G ≤ (Prog.node r ts).cost G := by
      simp only [Prog.cost_node]
      linarith
    rcases hK r qs h1 with hk | ⟨q, hq, hqs, hqc⟩
    · exact ⟨_, hk, hs, hc⟩
    · exact ⟨q, hq, hqs.trans hs, hqc.trans hc⟩

/-- Corollary (claim (b)): if `p` is a program from `X` that is a solution of a specification
depending only on the outputs on the examples, then some kept program from `X` is a solution of
cost at most `cost p`. -/
theorem exists_kept_solution (hsem : Compositional sem) (hK : Pruning G sem K)
    (hKX : ∀ X q, q ∈ K X → Derives G X q) (Spec : V → Prop) {X : N} {p : Prog R}
    (hp : Derives G X p) (hsol : Spec (sem p)) :
    ∃ q ∈ K X, Derives G X q ∧ Spec (sem q) ∧ q.cost G ≤ p.cost G := by
  obtain ⟨q, hq, hqs, hqc⟩ := exists_kept_equiv hsem hK p X hp
  exact ⟨q, hq, hKX X q hq, by rw [hqs]; exact hsol, hqc⟩

/-- The same corollary for a specification given by input-output examples: `sem p i` is the
output of `p` on the `i`-th input and `y i` is the expected output. -/
theorem exists_kept_solution_examples {ι O : Type} {sem : Prog R → ι → O}
    (hsem : Compositional sem) (hK : Pruning G sem K) (hKX : ∀ X q, q ∈ K X → Derives G X q)
    (y : ι → O) {X : N} {p : Prog R} (hp : Derives G X p) (hsol : ∀ i, sem p i = y i) :
    ∃ q ∈ K X, Derives G X q ∧ (∀ i, sem q i = y i) ∧ q.cost G ≤ p.cost G :=
  exists_kept_solution hsem hK hKX (fun v => ∀ i, v i = y i) hp hsol

/-! ### The pruning discipline of bottom-up search

We model a run of a bottom-up algorithm by the sequence `cand : ℕ → N × Prog R` of the programs it
constructs, in order, each with its non-terminal. The `i`-th candidate is stored if and only if it
is not observationally equivalent to a previously stored program from the same non-terminal;
otherwise it is discarded. The algorithm satisfies the discipline of the paper if candidates come
by non-decreasing cost and every combination of stored arguments is eventually constructed. -/

section Discipline

variable (sem) (cand : ℕ → N × Prog R)

open Classical in
/-- The list of indices of the stored candidates among the first `i` candidates. -/
noncomputable def storedList : ℕ → List ℕ
  | 0 => []
  | i + 1 =>
    if ∃ j ∈ storedList i, (cand j).1 = (cand i).1 ∧ sem (cand j).2 = sem (cand i).2 then
      storedList i
    else storedList i ++ [i]

/-- The `i`-th candidate is stored. -/
def Stored (i : ℕ) : Prop := i ∈ storedList sem cand (i + 1)

/-- The programs kept from `X`: the stored candidates of non-terminal `X`. -/
def kept (X : N) : Set (Prog R) := {p | ∃ i, Stored sem cand i ∧ cand i = (X, p)}

variable {sem cand}

theorem mem_storedList_iff : ∀ (i j : ℕ), j ∈ storedList sem cand i ↔ j < i ∧ Stored sem cand j
  | 0, j => by simp [storedList]
  | i + 1, j => by
    have ih := mem_storedList_iff i
    by_cases h : ∃ j ∈ storedList sem cand i, (cand j).1 = (cand i).1 ∧ sem (cand j).2 = sem (cand i).2
    · have hi : ¬ Stored sem cand i := by
        intro hs
        unfold Stored at hs
        rw [storedList, if_pos h, ih] at hs
        exact lt_irrefl _ hs.1
      rw [storedList, if_pos h, ih]
      constructor
      · rintro ⟨h1, h2⟩; exact ⟨by omega, h2⟩
      · rintro ⟨h1, h2⟩
        refine ⟨?_, h2⟩
        rcases Nat.lt_succ_iff_lt_or_eq.1 h1 with h1 | rfl
        · exact h1
        · exact absurd h2 hi
    · have hi : Stored sem cand i := by
        unfold Stored
        rw [storedList, if_neg h]
        simp
      rw [storedList, if_neg h, List.mem_append, ih, List.mem_singleton]
      constructor
      · rintro (⟨h1, h2⟩ | rfl)
        · exact ⟨by omega, h2⟩
        · exact ⟨by omega, hi⟩
      · rintro ⟨h1, h2⟩
        rcases Nat.lt_succ_iff_lt_or_eq.1 h1 with h1 | rfl
        · exact Or.inl ⟨h1, h2⟩
        · exact Or.inr rfl

/-- A candidate is stored if and only if it is not equivalent to an earlier stored candidate of
the same non-terminal. -/
theorem stored_iff (i : ℕ) :
    Stored sem cand i ↔ ¬ ∃ j < i, Stored sem cand j ∧ (cand j).1 = (cand i).1 ∧
      sem (cand j).2 = sem (cand i).2 := by
  have key : (∃ j ∈ storedList sem cand i, (cand j).1 = (cand i).1 ∧
      sem (cand j).2 = sem (cand i).2) ↔ ∃ j < i, Stored sem cand j ∧ (cand j).1 = (cand i).1 ∧
      sem (cand j).2 = sem (cand i).2 := by
    simp only [mem_storedList_iff]
    constructor
    · rintro ⟨j, ⟨h1, h2⟩, h3⟩; exact ⟨j, h1, h2, h3⟩
    · rintro ⟨j, h1, h2, h3⟩; exact ⟨j, ⟨h1, h2⟩, h3⟩
  unfold Stored
  by_cases h : ∃ j ∈ storedList sem cand i, (cand j).1 = (cand i).1 ∧
      sem (cand j).2 = sem (cand i).2
  · rw [storedList, if_pos h, mem_storedList_iff]
    simp only [lt_irrefl, false_and, false_iff, not_not]
    exact key.1 h
  · rw [storedList, if_neg h]
    simp only [List.mem_append, List.mem_singleton, or_true, true_iff]
    exact fun h' => h (key.2 h')

/-- The discipline of the paper implies the pruning property: if candidates are constructed by
non-decreasing cost and every combination of stored arguments is constructed, then the stored
programs satisfy `Pruning`. -/
theorem pruning_of_discipline
    (hcost : ∀ i j, i ≤ j → (cand i).2.cost G ≤ (cand j).2.cost G)
    (hcomb : ∀ (r : R) (ts : List (Prog R)),
      List.Forall₂ (fun Y t => t ∈ kept sem cand Y) (G.args r) ts →
        ∃ i, cand i = (G.lhs r, .node r ts)) :
    Pruning G sem (kept sem cand) := by
  intro r ts hts
  obtain ⟨i, hi⟩ := hcomb r ts hts
  by_cases hs : Stored sem cand i
  · exact Or.inl ⟨i, hs, hi⟩
  · rw [stored_iff, not_not] at hs
    obtain ⟨j, hji, hj, h1, h2⟩ := hs
    rw [hi] at h1 h2
    refine Or.inr ⟨(cand j).2, ⟨j, hj, Prod.ext h1 rfl⟩, h2, ?_⟩
    have := hcost j i hji.le
    rwa [hi] at this

/-- Completeness up to observational equivalence for the discipline of the paper: for every
program `p` from `X`, a stored program from `X` is equivalent to `p` and costs at most
`cost p`. -/
theorem discipline_complete (hsem : Compositional sem)
    (hcost : ∀ i j, i ≤ j → (cand i).2.cost G ≤ (cand j).2.cost G)
    (hcomb : ∀ (r : R) (ts : List (Prog R)),
      List.Forall₂ (fun Y t => t ∈ kept sem cand Y) (G.args r) ts →
        ∃ i, cand i = (G.lhs r, .node r ts))
    {X : N} {p : Prog R} (hp : Derives G X p) :
    ∃ q ∈ kept sem cand X, sem q = sem p ∧ q.cost G ≤ p.cost G :=
  exists_kept_equiv hsem (pruning_of_discipline hcost hcomb) p X hp

/-- If every candidate is a program from its non-terminal, so is every stored program. -/
theorem kept_derives (hcand : ∀ i, Derives G (cand i).1 (cand i).2) :
    ∀ X q, q ∈ kept sem cand X → Derives G X q := by
  rintro X q ⟨i, -, hi⟩
  have := hcand i
  rwa [hi] at this

/-- The corollary about solutions for the discipline of the paper. -/
theorem discipline_solution (hsem : Compositional sem)
    (hcand : ∀ i, Derives G (cand i).1 (cand i).2)
    (hcost : ∀ i j, i ≤ j → (cand i).2.cost G ≤ (cand j).2.cost G)
    (hcomb : ∀ (r : R) (ts : List (Prog R)),
      List.Forall₂ (fun Y t => t ∈ kept sem cand Y) (G.args r) ts →
        ∃ i, cand i = (G.lhs r, .node r ts))
    (Spec : V → Prop) {X : N} {p : Prog R} (hp : Derives G X p) (hsol : Spec (sem p)) :
    ∃ q ∈ kept sem cand X, Derives G X q ∧ Spec (sem q) ∧ q.cost G ≤ p.cost G :=
  exists_kept_solution hsem (pruning_of_discipline hcost hcomb) (kept_derives hcand) Spec hp hsol

end Discipline

/-! ### Equivalence must be tested within a non-terminal

The paper says that a new program is discarded when it is equivalent to one already stored. The
following example shows that the stored program must come from the same non-terminal: if the
pruning property only asks for an equivalent kept program from some non-terminal, completeness
fails. Grammar: `X → a`, `Y → b`, `S → g(X)`, all of cost `1`; the programs `a` and `b` have the
same output. Keeping only `b` satisfies this weaker pruning property (the program `a` is
equivalent to `b`), but no program from `S` is kept, although `g(a)` is a program from `S`. -/

section Counterexample

/-- The weaker pruning property, where the equivalent kept program may come from any
non-terminal. -/
def GlobalPruning (G : Grammar N R) (sem : Prog R → V) (K : N → Set (Prog R)) : Prop :=
  ∀ (r : R) (ts : List (Prog R)), List.Forall₂ (fun Y t => t ∈ K Y) (G.args r) ts →
    Prog.node r ts ∈ K (G.lhs r) ∨
      ∃ Y, ∃ q ∈ K Y, sem q = sem (.node r ts) ∧ q.cost G ≤ (Prog.node r ts).cost G

/-- Non-terminals of the example. -/
inductive CexN | S | X | Y

/-- Rules of the example. -/
inductive CexR | a | b | g

/-- The grammar `X → a`, `Y → b`, `S → g(X)` with unit costs. -/
def cexG : Grammar CexN CexR where
  lhs := fun r => match r with | .a => .X | .b => .Y | .g => .S
  args := fun r => match r with | .a => [] | .b => [] | .g => [.X]
  cost := fun _ => 1
  cost_pos := fun _ => one_pos

/-- The output of `g(·)` is `1`, the outputs of `a` and `b` are `0`. -/
def cexSem : Prog CexR → ℕ
  | .node .g _ => 1
  | _ => 0

/-- Only `b` is kept. -/
def cexK : CexN → Set (Prog CexR)
  | .Y => {.node .b []}
  | _ => ∅

theorem cex_compositional : Compositional cexSem := by
  intro r ts ts' _
  cases r <;> rfl

theorem cex_globalPruning : GlobalPruning cexG cexSem cexK := by
  intro r ts hts
  cases r with
  | a =>
    have : ts = [] := List.forall₂_nil_left_iff.1 hts
    subst this
    exact Or.inr ⟨.Y, .node .b [], rfl, rfl, by simp [cexG]⟩
  | b =>
    have : ts = [] := List.forall₂_nil_left_iff.1 hts
    subst this
    exact Or.inl rfl
  | g =>
    obtain ⟨t, ts', ht, -, -⟩ := List.forall₂_cons_left_iff.1 hts
    exact absurd ht (by simp [cexK])

theorem cex_derives : Derives cexG .S (.node .g [.node .a []]) := by
  refine derives_node_iff_forall₂.2 ⟨rfl, .cons ?_ .nil⟩
  exact derives_node_iff_forall₂.2 ⟨rfl, .nil⟩

/-- Under the weaker pruning property, completeness up to observational equivalence fails. -/
theorem not_complete_of_globalPruning :
    ∃ (G : Grammar CexN CexR) (sem : Prog CexR → ℕ) (K : CexN → Set (Prog CexR)),
      Compositional sem ∧ GlobalPruning G sem K ∧ (∀ Z q, q ∈ K Z → Derives G Z q) ∧
      ∃ Z p, Derives G Z p ∧ ¬ ∃ q ∈ K Z, sem q = sem p ∧ q.cost G ≤ p.cost G := by
  refine ⟨cexG, cexSem, cexK, cex_compositional, cex_globalPruning, ?_, .S, _, cex_derives, ?_⟩
  · intro Z q hq
    cases Z with
    | Y =>
      have : q = .node .b [] := hq
      subst this
      exact derives_node_iff_forall₂.2 ⟨rfl, .nil⟩
    | S => exact absurd hq (by simp [cexK])
    | X => exact absurd hq (by simp [cexK])
  · rintro ⟨q, hq, -⟩
    exact absurd hq (by simp [cexK])

end Counterexample

end ObsEquiv

end EcoSearch


==> anc/lean/EcoSearch/Summary.lean <==
import EcoSearch.Eco.Window
import EcoSearch.MinCost
import EcoSearch.CostGap
import EcoSearch.ObsEquiv

/-!
# Eco Search: the main results, with the minimal costs computed by Algorithm 1

This file instantiates the results of `EcoSearch.Eco` with the minimal costs computed by
Algorithm 1 (`EcoSearch.MinCost`) and the gap bound of Lemma 4 (`EcoSearch.CostGap`), under the
paper's assumption that every non-terminal is productive.
-/

set_option linter.unusedSectionVars false

namespace EcoSearch

noncomputable section

open Classical

variable {N R : Type} [DecidableEq N] [DecidableEq R] [Fintype N] [Fintype R]
variable (G : Grammar N R)

/-- The minimal costs computed by Algorithm 1 (with `rules` in any order). -/
def algo1Cost (rules : List R) (X : N) : ℝ :=
  match MinCost.run G rules (max 1 (Fintype.card N)) with
  | some (t, _) => (t.mincost X).untopD 0
  | none => 0

variable {G}

theorem algo1Cost_spec {rules : List R} (hrules : ∀ r, r ∈ rules)
    (hprod : ∀ X, ∃ p, Derives G X p) (X : N) : IsCost G X 0 (algo1Cost G rules X) := by
  obtain ⟨t, k, hrun, -, hcor⟩ := MinCost.minCost_spec G rules hrules
  obtain ⟨p, -, -, hmc, hc⟩ := (hcor X).1 (hprod X)
  unfold algo1Cost
  rw [hrun]
  simp only [hmc, WithTop.untopD_coe]
  exact hc

/-- **Theorem 1** with Algorithm 1: best-first ordering. -/
theorem eco_best_first {rules : List R} (hrules : ∀ r, r ∈ rules) (hnd : rules.Nodup)
    (hprod : ∀ X, ∃ p, Derives G X p) {S : N} {L : ℕ} {tr : List (Ev N R)} {s : State N R}
    (h : Run G S L (initState G (algo1Cost G rules) rules) tr s) :
    (outputs S tr).Nodup ∧
      (∀ p, p ∈ outputs S tr ↔ Derives G S p ∧ ∃ k < L, IsCost G S k (p.cost G)) ∧
      (outputs S tr).Pairwise (fun p q => p.cost G ≤ q.cost G) :=
  best_first hrules hnd (algo1Cost_spec hrules hprod) h

/-- **Theorem 1** with Algorithm 1: completeness. -/
theorem eco_complete {rules : List R} (hrules : ∀ r, r ∈ rules) (hnd : rules.Nodup)
    (hprod : ∀ X, ∃ p, Derives G X p) {S : N} {p : Prog R} (hp : Derives G S p) :
    ∃ L, (∃ tr s, Run G S L (initState G (algo1Cost G rules) rules) tr s) ∧
      ∀ tr s, Run G S L (initState G (algo1Cost G rules) rules) tr s → p ∈ outputs S tr :=
  complete hrules hnd (algo1Cost_spec hrules hprod) hp

/-- **Lemma 5** with the constant `M` of Lemma 4. -/
theorem eco_window {rules : List R} (hrules : ∀ r, r ∈ rules) (hnd : rules.Nodup)
    (hprod : ∀ X, ∃ p, Derives G X p) {S : N} {L : ℕ} {tr : List (Ev N R)} {s : State N R}
    (h : Run G S L (initState G (algo1Cost G rules) rules) tr s) (Z : N) {e e' : Entry R}
    (he : e ∈ s.queue Z) (he' : e' ∈ s.queue Z) :
    e.2 - e'.2 ≤ max (CostGap.M G) (Dwin G) :=
  window_run CostGap.gapBound hrules hnd (algo1Cost_spec hrules hprod) h Z he he'

/-- **Theorem 2** with Algorithm 1: constant delay. -/
theorem eco_constant_delay {m : ℕ} (hm : ∀ r, (G.args r).length ≤ m) {rules : List R}
    (hrules : ∀ r, r ∈ rules) (hnd : rules.Nodup) (hprod : ∀ X, ∃ p, Derives G X p) {S : N}
    {L : ℕ} {tr : List (Ev N R)} {s : State N R}
    (h : Run G S L (initState G (algo1Cost G rules) rules) tr s) :
    EF (Ev.isEmit : Ev N R → Bool) (2 * m + 2 + (m + 2) * Fintype.card N) tr ∧
      PreB (Ev.isEmit : Ev N R → Bool) ((m + 2) * Fintype.card N) tr :=
  constant_delay m hm hrules hnd (algo1Cost_spec hrules hprod) h

/-- **Theorem 2**, bucket queues: for integer costs, every queue fits in `⌊M'⌋ + 1` buckets. -/
theorem eco_buckets (hint : ∀ r, IsInt (G.cost r)) {rules : List R} (hrules : ∀ r, r ∈ rules)
    (hnd : rules.Nodup) (hprod : ∀ X, ∃ p, Derives G X p) {S : N} {L : ℕ}
    {tr : List (Ev N R)} {s : State N R}
    (h : Run G S L (initState G (algo1Cost G rules) rules) tr s) (Z : N) {e μ : Entry R}
    (hμ : IsMin (s.queue Z) μ) (he : e ∈ s.queue Z) :
    ∃ j : ℕ, j ≤ ⌊max (CostGap.M G) (Dwin G)⌋₊ ∧ e.2 = μ.2 + j :=
  bucket_index CostGap.gapBound hint hrules hnd (algo1Cost_spec hrules hprod) h Z hμ he

end

end EcoSearch


==> anc/lean/README.md <==
# Lean formalization of the Eco Search paper

Lean 4 (v4.29.1) with Mathlib. Build with `lake build` from this directory. On a fresh checkout,
run `lake exe cache get` first to download the compiled Mathlib (about 7 GB in `.lake/`, which
should not be distributed). There is no `sorry`,
no `axiom` and no `native_decide`; the main theorems depend only on `propext`,
`Classical.choice` and `Quot.sound`.

## Setting

`EcoSearch/Basic.lean` fixes the setting of Section 2.
- A grammar has finitely many non-terminals `N` and rules `R`, with positive real costs.
- Programs are derivation trees (`Prog`), so the grammar is deterministic in the sense of the
  paper.
- `Derives G X p` says that `p` is a program from `X`.
- `IsCost G X ℓ c` says that `c = c_X^ℓ`, the `ℓ`-th smallest cost of a program from `X`.

## Map from the paper to Lean

| Paper | Lean |
|---|---|
| Section 2.2, every program costs at least its size times the smallest rule cost; finitely many programs below any bound | `Prog.cost_ge_size`, `Prog.finite_cost_le` (Basic) |
| Section 2.2, a program costs more than its sub-programs | `Prog.cost_child_lt` (Basic) |
| Section 2.4, pruning by observational equivalence keeps an equivalent program of smaller or equal cost | `ObsEquiv.exists_kept_equiv`, `ObsEquiv.exists_kept_solution`, `ObsEquiv.discipline_complete` (ObsEquiv) |
| Algorithm 1, correctness for any order of the rules | `MinCost.run_correct`, `MinCost.minCost_spec` (MinCost) |
| Algorithm 1, a minimal program has height at most \|Γ\| | `MinCost.exists_minimal_height_le`, `MinCost.height_le_card_of_minimal` |
| Algorithm 1, at most \|Γ\| iterations | `MinCost.run_iterations_le_card` (for \|Γ\| ≥ 1), `MinCost.run_iterations_le` |
| Heap Search as written is incorrect | `HeapSearch.Counterexample.paper_lemma_fails`, `eager_init_stuck_UW`, `eager_init_stuck_WU` (HeapSearch) |
| Lemma 1 (correctness of ComputeNext), for the corrected algorithm | `HeapSearch.heap_search_correctness`, `exec_correct`, `heap_search_enumerates`, `heap_search_complete` |
| Lemma 2 (complexity of ComputeNext), for the corrected algorithm | `HeapSearch.call_complexity`, `mainloop_complexity`, `mainloop_log_cost` |
| Algorithms 6 and 7 (Eco Search) | `Output`, `Loop`, `Args`, `initState`, `Run` (Eco/Model) |
| Lemma 3 (invariants of Eco Search) | `output_correct` with `Pre`/`Post`, `WOk`, `QOk`, `LInv` (Eco/Main, Eco/Correct, Eco/Invariants) |
| Theorem 1 (best-first order, each program once, completeness) | `best_first`, `complete`, `run_exists` (Eco/Theorem1); `eco_best_first`, `eco_complete` (Summary) |
| Lemma 4 (bounded gap between consecutive costs) | `CostGap.cost_difference`, `CostGap.gapBound` (CostGap) |
| Lemma 5 (window of constant width) | `window_QOk`, `window_LInv`, `window_run` (Eco/Window); `eco_window` (Summary) |
| Theorem 2 (constant delay) | `constant_delay` (Eco/Delay); `eco_constant_delay`, `eco_buckets` (Summary) |
| Memory linear in the number of generated programs | `memory_linear` (Eco/Memory) |

## Modelling choices for Eco Search

- **Semantics.** Eco Search is modelled by a relational big-step semantics with three mutually
  inductive relations, `Output` (a call `Output(X, ℓ)`), `Loop` (its `while` loop) and `Args`
  (lines 12 to 14). They follow the pseudocode line by line. Runs are proved to exist
  (`run_exists`), so the correctness statements are not vacuous.
- **Priority queues.** Queues are lists of entries. A pop may return any entry of minimal value,
  so the results hold for every priority queue and every tie-breaking rule.
- **Delay.** A run produces a trace of elementary operations (call, pop, argument check, push or
  failed push test, return) and of `emit` events, one for each generated program. Theorem 2
  bounds the number of operations between two consecutive `emit` events, counting each queue
  operation as one step. For integer costs, `bucket_index` shows that every queue fits in a
  bucket queue with `⌊M'⌋ + 1` buckets, which is what makes each queue operation take constant
  time.
- **Observational equivalence.** Eco Search is formalized without it, as in Sections 4.5 and
  4.6. The general completeness argument for pruning by observational equivalence (Section 2.4)
  is formalized separately.
- **Minimal costs.** The initial state takes the minimal costs `mc` as a parameter. `Summary.lean`
  instantiates them with the output of Algorithm 1.

## What the formalization changed or made precise

1. **Lemma 3.** The proof needs one more invariant: every index `n_i` of a cost tuple in a queue
   satisfies `n_i ≤ Done_{X_i}` (`IdxOk`). Without it, the test `n_i = Done_{X_i}` of line 13
   would not guarantee that the arguments have been generated. The invariant holds because a
   child is only pushed when `Index2Cost_{X_i}[n_i + 1]` is defined.
2. **Lemma 4.** The definition of a Y-context must replace a whole sub-program rooted at a
   non-root node labelled `Y` by a hole, not a leaf. With leaves, a recursive `Y` may have no
   Y-context (`Y → f(Y) | g(Z)`, `Z → a`), and a terminal rule `Y → a` gives a context of cost
   0. The set `F` must also be restricted to programs generated from some non-terminal.
3. **Lemma 5.** It is proved in a slightly stronger form: every entry of a queue has value at
   most the last popped cost plus `M'`. The paper's form follows, since the minimum of the queue
   is at least the last popped cost.
4. **Theorem 2.** The number of operations between two generated programs is at most
   `2m + 2 + (m + 2)|Γ|`, which is `O(m|Γ|)`. The paper states `O(|Γ| m² B)`, which is correct
   but not tight. This count does not need integer costs. Integer costs are only used to make
   each queue operation take constant time.
5. **Heap Search (Algorithms 2 and 3, Lemmas 1 and 2).** The pseudocode of the submitted
   version, which is also the one of the original Heap Search paper, is incorrect for grammars
   with cycles. The revised paper uses the corrected version formalized here. Take `W → k(U)` (cost 1), `U → u₁` (cost 4) and `U → q(W)` (cost 1/2).
   - The initialisation pops `u₁`. `ComputeNext(⊥, W)` then pops `k(u₁)` and calls
     `ComputeNext(u₁, U)`, which pops `q(k(u₁))` and calls `ComputeNext(k(u₁), W)` on an empty
     `Heap_W`.
   - The next program `k(q(k(u₁)))` would only be inserted after the call on `k(u₁)`
     finishes. Case 2 of the proof of Lemma 1 assumes that the `for` loop has already run on
     the predecessor, which fails while that predecessor is still being processed.
   - The fix: on a new call `ComputeNext(p, X)` with `p ≠ ⊥`, first run the `for` loop on the
     arguments of `p`, inserting the programs obtained by replacing one argument by its next
     program, and only then pop `Heap_X`.
   - Lemmas 1 and 2 are proved for this corrected version, assuming that costs are injective on
     the programs of each non-terminal and that every non-terminal has infinitely many programs.
   - In Lemma 2, the heap bound must include the at most `|R|` programs inserted at
     initialisation, and `t` must count the programs from `S`: a call costs at most
     `|N|(m+1) log(|R| + m(t+2) + 1)`.
6. **Algorithm 1.** The bound of `|Γ|` iterations fails only when `|Γ| = 0`, where the loop runs
   once.
7. **Section 2.4.** A new program must be discarded when it is equivalent to a program already
   stored *for the same non-terminal*. Discarding it when it is equivalent to a stored program of
   another non-terminal breaks completeness (`ObsEquiv.not_complete_of_globalPruning`). The
   claim "the newer copy, whose cost is larger or equal" relies on programs being considered by
   non-decreasing costs.


==> anc/lean/lake-manifest.json <==
{"version": "1.1.0",
 "packagesDir": ".lake/packages",
 "packages":
 [{"url": "https://github.com/leanprover-community/mathlib4",
   "type": "git",
   "subDir": null,
   "scope": "",
   "rev": "5e932f97dd25535344f80f9dd8da3aab83df0fe6",
   "name": "mathlib",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.29.1",
   "inherited": false,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/plausible",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "83e90935a17ca19ebe4b7893c7f7066e266f50d3",
   "name": "plausible",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/LeanSearchClient",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "c5d5b8fe6e5158def25cd28eb94e4141ad97c843",
   "name": "LeanSearchClient",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/import-graph",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "48d5698bc464786347c1b0d859b18f938420f060",
   "name": "importGraph",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/ProofWidgets4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "4dd0959c44d1af0462bd604d0f87c5781307d709",
   "name": "proofwidgets",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v0.0.95+lean-v4.29.1",
   "inherited": true,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/aesop",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "7152850e7b216a0d409701617721b6e469d34bf6",
   "name": "aesop",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/quote4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "707efb56d0696634e9e965523a1bbe9ac6ce141d",
   "name": "Qq",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/batteries",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "756e3321fd3b02a85ffda19fef789916223e578c",
   "name": "batteries",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover/lean4-cli",
   "type": "git",
   "subDir": null,
   "scope": "leanprover",
   "rev": "7802da01beb530bf051ab657443f9cd9bc3e1a29",
   "name": "Cli",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.29.0",
   "inherited": true,
   "configFile": "lakefile.toml"}],
 "name": "eco_search",
 "lakeDir": ".lake"}


==> anc/lean/lakefile.toml <==
name = "eco_search"
defaultTargets = ["EcoSearch"]

[[require]]
name = "mathlib"
git = "https://github.com/leanprover-community/mathlib4"
rev = "v4.29.1"

[[lean_lib]]
name = "EcoSearch"


==> anc/lean/lean-toolchain <==
leanprover/lean4:v4.29.1

